Estimating Long GRB Jet Opening Angles and Rest-Frame Energetics

We present a method to estimate the jet opening angles of long duration Gamma-Ray Bursts (GRBs) using the prompt gamma-ray energetics and an inversion of the Ghirlanda relation, which is a correlation between the time-integrated peak energy of the GRB prompt spectrum and the collimation-corrected energy in gamma rays. The derived jet opening angles using this method and detailed assumptions match well with the corresponding inferred jet opening angles obtained when a break in the afterglow is observed. Furthermore, using a model of the predicted long GRB redshift probability distribution observable by the Fermi Gamma-ray Burst Monitor (GBM), we estimate the probability distributions for the jet opening angle and rest-frame energetics for a large sample of GBM GRBs for which the redshifts have not been observed. Previous studies have only used a handful of GRBs to estimate these properties due to the paucity of observed afterglow jet breaks, spectroscopic redshifts, and comprehensive prompt gamma-ray observations, and we potentially expand the number of GRBs that can be used in this analysis by more than an order of magnitude. In this analysis, we also present an inferred distribution of jet breaks which indicates that a large fraction of jet breaks are not observable with current instrumentation and observing strategies. We present simple parameterizations for the jet angle, energetics, and jet break distributions so that they may be used in future studies.

==> anc/PDFs.txt <==
Title: Estimating Long GRB Jet Opening Angles and Rest-Frame Energetics
Authors: Goldstein, A., Connaughton, V., Briggs, M. S., & Burns, E.
Table: Jet Angle and Energetics PDFs for GBM GRBs
===============================================================================================
Byte-by-byte Description of file: PDFs.txt
-----------------------------------------------------------------------------------------------
   Bytes Format Units           Label        	Explanations
-----------------------------------------------------------------------------------------------
  1- 9 A9       ---		bnum		GBM burst number
 11-15 F5.2     Log_10(degree)	theta_mu	opening angle log-normal mean
 17-20 F4.2	Log_10(degree)	theta_sigma	opening angle log-normal std. dev.
 22-26 F5.2	Log_10(erg)	eiso_mu		E_iso log-normal mean
 28-31 F4.2	Log_10(erg)	eiso_sigma	E_iso log-normal std. dev.
 33-37 F5.2	Log_10(erg)	egam_mu		E_gamma log-normal mean
 39-42 F4.2	Log_10(erg)	egam_sigma	E_gamma log-normal std. dev.
 44-48 F5.2	Log_10(erg/s)   liso_mu		L_iso log-normal mean
 50-53 F4.2	Log_10(erg/s)	liso_sigma	L_iso log-normal std. dev.
 52-56 F5.2	Log_10(erg/s)	lgam_mu		L_gamma log-normal mean
 58-61 F4.2	Log_10(erg/s)	lgam_sigma	L_gamma log-normal std. dev.
 63-66 F4.2	Log_10(keV)	epzf_mu		Time-integrated E_peak log-normal mean
 68-71 F4.2	Log_10(keV)	epzf_sigma	Time-integrated E_peak log-normal std dev.
 73-76 F4.2	Log_10(keV)	epzp_mu		Peak E_peak log-normal mean
 78-81 F4.2	Log_10(keV)	epzp_sigma	Peak E_peak log-normal std. dev.
 83-87 F5.2	Log_10(day)	tjet_mu		Jet break time log-normal mean
 89-92 F4.2	Log_10(day)	tjet_sigma	Jet break time log-normal std. dev.
-----------------------------------------------------------------------------------------------
080714086  1.43 0.22 52.41 0.60 51.40 0.45  0.00 0.00  0.00 0.00 3.08 0.22 0.00 0.00  2.18 0.59
080714745  0.99 0.16 52.91 0.53 51.03 0.35 52.87 0.74 50.99 0.54 2.85 0.19 2.99 0.19  1.05 0.47
080715950  0.88 0.17 53.16 0.56 51.07 0.36 53.22 0.76 51.13 0.56 2.87 0.19 3.40 0.24  0.46 0.51
080717543  1.20 0.17 52.59 0.56 51.13 0.39 52.42 0.77 50.97 0.54 2.91 0.21 2.91 0.22  1.13 0.51
080723557  0.22 0.15 54.39 0.55 50.98 0.33 53.64 0.74 50.23 0.51 2.81 0.18 2.80 0.18 -0.02 0.46
080723985  0.72 0.19 53.95 0.58 51.52 0.36 53.47 0.80 51.05 0.57 3.14 0.18 3.18 0.19  2.12 0.51
080724401  0.43 0.14 53.48 0.52 50.51 0.33 53.06 0.70 50.10 0.51 2.53 0.18 2.65 0.18 -0.02 0.45
080725435  0.99 0.17 53.30 0.56 51.41 0.36 52.69 0.76 50.81 0.54 3.07 0.18 3.12 0.23  1.58 0.50
080727964  0.67 0.16 53.40 0.55 50.90 0.34 52.69 0.77 50.20 0.56 2.76 0.18 3.02 0.21  0.95 0.48
080730520  0.41 0.15 53.32 0.54 50.31 0.34 52.81 0.72 49.79 0.51 2.40 0.19 2.56 0.19 -1.33 0.46
080730786  0.81 0.13 52.91 0.51 50.70 0.32 53.22 0.72 51.00 0.53 2.64 0.18 2.74 0.18  0.78 0.43
080803772  1.06 0.18 52.98 0.59 51.25 0.35  0.00 0.00  0.00 0.00 2.98 0.18 0.00 0.00  1.78 0.50
080804456  0.93 0.21 52.81 0.60 50.80 0.39  0.00 0.00  0.00 0.00 2.71 0.21 0.00 0.00  0.93 0.62
080804972  0.59 0.17 53.71 0.57 51.04 0.34 52.39 0.71 49.71 0.47 2.85 0.18 2.74 0.19  1.26 0.49
080805496  0.54 0.22 52.37 0.51 49.59 0.46 51.86 0.68 49.05 0.71 1.96 0.23 2.10 0.20 -0.40 0.68
080806896  0.21 0.10 53.33 0.49 49.91 0.30 52.50 0.67 49.08 0.48 2.16 0.18 2.59 0.18 -0.46 0.40
080807993  1.14 0.21 53.39 0.61 51.78 0.39 53.74 0.82 52.14 0.57 3.30 0.19 3.37 0.20  2.34 0.56
080808451  1.35 0.15 51.90 0.52 50.75 0.37  0.00 0.00  0.00 0.00 2.68 0.19 0.00 0.00  0.76 0.47
080808565  0.59 0.13 52.97 0.49 50.32 0.33 52.38 0.68 49.73 0.51 2.41 0.18 2.37 0.18  1.11 0.44
080809808  0.51 0.18 52.93 0.50 50.12 0.41  0.00 0.00  0.00 0.00 2.29 0.22 0.00 0.00 -0.50 0.54
080810549  1.09 0.21 53.71 0.58 52.00 0.43 52.66 0.74 50.97 0.54 3.44 0.19 3.05 0.18  1.74 0.60
080812889  0.82 0.18 52.93 0.57 50.74 0.35  0.00 0.00  0.00 0.00 2.67 0.19 0.00 0.00  0.85 0.52
080816503  0.53 0.13 53.43 0.52 50.64 0.32 52.53 0.69 49.75 0.49 2.61 0.18 2.65 0.19  0.99 0.43
080816989  1.36 0.26 53.60 0.66 52.43 0.45 54.20 0.85 53.02 0.59 3.70 0.18 3.76 0.17  3.16 0.67
080817161  0.47 0.18 54.33 0.58 51.39 0.35 53.67 0.77 50.74 0.53 3.06 0.18 3.08 0.19  1.04 0.51
080818579  1.05 0.17 52.79 0.51 51.03 0.40 52.63 0.73 50.87 0.57 2.85 0.22 2.89 0.19  1.05 0.51
080818945  0.82 0.12 52.37 0.46 50.19 0.34 51.92 0.63 49.73 0.49 2.33 0.18 2.25 0.18  0.76 0.44
080821332  0.79 0.14 52.82 0.52 50.55 0.33 52.70 0.71 50.43 0.52 2.55 0.18 2.70 0.18 -0.29 0.44
080823363  0.97 0.15 52.94 0.53 51.02 0.35  0.00 0.00  0.00 0.00 2.84 0.19 0.00 0.00  1.48 0.47
080824909  0.83 0.16 52.93 0.54 50.73 0.35 52.73 0.72 50.52 0.54 2.66 0.20 2.83 0.19  0.87 0.50
080825593  0.38 0.15 53.97 0.54 50.87 0.32 53.79 0.75 50.69 0.52 2.75 0.17 2.91 0.18  1.11 0.44
080829790  0.68 0.13 52.62 0.49 50.14 0.34  0.00 0.00  0.00 0.00 2.30 0.18 0.00 0.00  0.74 0.45
080830368  1.03 0.17 53.00 0.55 51.19 0.36 52.86 0.77 51.06 0.55 2.94 0.19 3.10 0.21  1.57 0.49
080831921  0.99 0.15 52.76 0.53 50.89 0.37  0.00 0.00  0.00 0.00 2.76 0.20 0.00 0.00  1.99 0.46
080904886  0.44 0.12 52.79 0.44 49.83 0.35 52.59 0.65 49.63 0.54 2.12 0.18 2.22 0.18  0.13 0.44
080905570  0.67 0.13 52.79 0.50 50.26 0.32  0.00 0.00  0.00 0.00 2.38 0.18 0.00 0.00  0.15 0.44
080905705  0.97 0.22 52.79 0.62 50.87 0.41  0.00 0.00  0.00 0.00 2.75 0.22 0.00 0.00  1.47 0.63
080906212  0.54 0.15 53.42 0.55 50.65 0.33 53.37 0.74 50.60 0.51 2.61 0.18 2.73 0.18  1.45 0.46
080912360  1.12 0.18 52.52 0.50 50.90 0.42 52.02 0.67 50.40 0.53 2.76 0.24 2.52 0.22  1.55 0.54
080913735  0.93 0.12 52.46 0.48 50.50 0.33  0.00 0.00  0.00 0.00 2.52 0.18 0.00 0.00  1.05 0.43
080916009  0.55 0.20 54.60 0.60 51.83 0.39 53.66 0.81 50.90 0.58 3.33 0.18 3.18 0.19  3.28 0.56
080916406  0.31 0.16 53.75 0.55 50.52 0.34 52.66 0.76 49.44 0.53 2.53 0.19 2.88 0.19 -0.31 0.47
080924766  0.57 0.17 53.04 0.51 50.33 0.38 52.39 0.70 49.69 0.55 2.42 0.21 2.78 0.22 -0.11 0.51
080925775  0.48 0.14 53.72 0.53 50.84 0.33 53.33 0.73 50.45 0.51 2.73 0.18 2.74 0.18 -0.83 0.44
080927480  0.99 0.14 52.59 0.51 50.72 0.34 52.09 0.70 50.24 0.52 2.66 0.18 2.72 0.23  1.08 0.44
081006604  1.41 0.24 52.96 0.66 51.91 0.46  0.00 0.00  0.00 0.00 3.39 0.23 0.00 0.00  2.27 0.61
081006872  1.38 0.16 51.88 0.52 50.79 0.38  0.00 0.00  0.00 0.00 2.69 0.20 0.00 0.00  1.43 0.49
081007224  0.73 0.14 52.16 0.44 49.78 0.36  0.00 0.00  0.00 0.00 2.09 0.18 0.00 0.00 -0.32 0.48
081008832  0.68 0.18 53.35 0.54 50.83 0.37 52.17 0.70 49.66 0.52 2.72 0.20 2.71 0.21  1.40 0.53
081009140 -0.13 0.13 53.74 0.44 49.64 0.36 53.54 0.65 49.43 0.54 2.00 0.18 2.38 0.18 -0.36 0.46
081009690  0.18 0.15 53.66 0.53 50.19 0.35 53.31 0.73 49.84 0.54 2.33 0.19 2.57 0.23 -0.13 0.47
081012549  1.20 0.22 52.79 0.63 51.31 0.41  0.00 0.00  0.00 0.00 3.02 0.19 0.00 0.00  1.89 0.60
081017474  1.03 0.13 51.95 0.48 50.18 0.34  0.00 0.00  0.00 0.00 2.33 0.18 0.00 0.00  0.87 0.45
081021398  0.80 0.15 52.89 0.53 50.65 0.33  0.00 0.00  0.00 0.00 2.62 0.18 0.00 0.00  1.09 0.47
081024851  0.67 0.11 52.88 0.47 50.35 0.31  0.00 0.00  0.00 0.00 2.43 0.18 0.00 0.00  0.25 0.40
081025349  0.81 0.19 53.37 0.61 51.14 0.36 52.98 0.81 50.75 0.58 2.91 0.19 3.13 0.20  1.03 0.53
081028538  0.78 0.14 52.47 0.49 50.19 0.33 52.26 0.64 49.96 0.49 2.33 0.18 2.40 0.18 -0.27 0.47
081101532  0.91 0.20 53.71 0.63 51.66 0.37  0.00 0.00  0.00 0.00 3.23 0.18 0.00 0.00  1.56 0.55
081102739  0.92 0.14 52.69 0.51 50.68 0.33 51.93 0.67 49.92 0.48 2.63 0.18 2.46 0.20  1.49 0.44
081110601  0.71 0.17 53.56 0.57 51.12 0.36 53.80 0.81 51.37 0.58 2.90 0.19 3.32 0.18  1.41 0.51
081118876  0.47 0.12 53.07 0.51 50.16 0.31 52.62 0.70 49.72 0.50 2.32 0.18 2.47 0.19 -1.08 0.41
081120618  0.60 0.14 52.60 0.49 49.95 0.36 52.11 0.66 49.46 0.52 2.19 0.19 2.45 0.19  0.09 0.46
081121858  0.50 0.16 53.66 0.56 50.82 0.33 53.05 0.79 50.21 0.55 2.71 0.19 3.06 0.19 -1.15 0.46
081122520  0.78 0.16 53.26 0.55 50.98 0.34 53.37 0.79 51.09 0.58 2.81 0.18 3.01 0.18  1.44 0.47
081125496  0.50 0.15 53.66 0.54 50.83 0.33 53.43 0.76 50.60 0.54 2.72 0.18 2.91 0.18  0.25 0.44
081126899  0.94 0.18 53.30 0.59 51.32 0.35 53.22 0.78 51.26 0.54 3.02 0.18 2.97 0.19  1.93 0.50
081129161  0.71 0.17 53.60 0.55 51.15 0.34 53.53 0.77 51.09 0.55 2.92 0.19 2.90 0.18  1.15 0.50
081130629  1.12 0.15 52.44 0.52 50.84 0.34 52.30 0.70 50.69 0.50 2.73 0.19 2.69 0.20  1.35 0.46
081204004  1.34 0.17 52.22 0.56 51.06 0.38 52.57 0.76 51.41 0.55 2.86 0.20 2.98 0.22  0.87 0.49
081206275  0.58 0.19 53.46 0.58 50.74 0.36  0.00 0.00  0.00 0.00 2.67 0.20 0.00 0.00  0.61 0.51
081207680  0.46 0.23 54.47 0.61 51.50 0.41 53.68 0.83 50.72 0.59 3.13 0.18 3.44 0.24  1.32 0.60
081215784  0.54 0.20 54.33 0.60 51.54 0.36 54.71 0.84 51.92 0.57 3.16 0.18 3.39 0.18  2.08 0.52
081215880  0.84 0.15 52.76 0.53 50.59 0.34  0.00 0.00  0.00 0.00 2.58 0.18 0.00 0.00  0.44 0.48
081217983  0.70 0.15 53.30 0.53 50.83 0.33 53.22 0.74 50.77 0.53 2.73 0.18 2.55 0.21  0.28 0.46
081221681  0.30 0.12 53.62 0.48 50.39 0.32 53.07 0.68 49.83 0.51 2.45 0.18 2.58 0.18 -1.08 0.42
081222204  0.58 0.14 53.43 0.53 50.74 0.33 53.06 0.72 50.37 0.51 2.67 0.18 2.73 0.18  0.13 0.44
081224887  0.69 0.19 53.95 0.60 51.47 0.35 53.76 0.82 51.29 0.55 3.11 0.18 3.12 0.18  1.77 0.52
081225257  1.13 0.19 53.01 0.55 51.42 0.41  0.00 0.00  0.00 0.00 3.08 0.22 0.00 0.00  2.22 0.53
081226156  0.61 0.13 52.95 0.48 50.34 0.35 52.06 0.67 49.44 0.52 2.42 0.19 2.42 0.19 -0.58 0.45
081231140  0.58 0.19 53.85 0.54 51.13 0.38 53.04 0.73 50.33 0.54 2.90 0.18 2.92 0.18  1.17 0.53
090101758  0.60 0.13 53.22 0.49 50.54 0.33 52.79 0.70 50.11 0.52 2.55 0.18 2.66 0.18 -0.03 0.42
090102122  0.73 0.19 53.91 0.58 51.50 0.35 53.39 0.80 51.00 0.54 3.13 0.18 3.09 0.18  2.23 0.52
090107681  1.08 0.17 52.72 0.54 51.03 0.41  0.00 0.00  0.00 0.00 2.84 0.22 0.00 0.00  1.54 0.51
090112332  1.06 0.17 52.93 0.53 51.18 0.39 52.53 0.71 50.79 0.52 2.94 0.21 2.82 0.22  1.25 0.51
090112729  0.67 0.14 53.25 0.51 50.73 0.32 53.41 0.72 50.89 0.52 2.67 0.17 2.70 0.19  1.22 0.44
090113778  1.19 0.16 52.35 0.53 50.88 0.38 52.38 0.75 50.93 0.56 2.75 0.21 2.80 0.20  1.77 0.48
090117632  0.74 0.20 53.73 0.55 51.34 0.42 52.49 0.74 50.11 0.57 3.03 0.22 2.90 0.22  1.21 0.57
090126227  0.78 0.12 52.19 0.44 49.91 0.35 51.94 0.63 49.65 0.51 2.16 0.18 2.19 0.18  0.36 0.46
090129880  0.77 0.18 53.14 0.52 50.83 0.39 52.85 0.74 50.52 0.58 2.72 0.22 3.08 0.21  1.41 0.52
090131090  0.13 0.13 53.61 0.49 50.05 0.34 53.08 0.67 49.51 0.50 2.25 0.18 2.14 0.18 -0.21 0.44
090202347  0.63 0.18 53.70 0.57 51.12 0.37 53.21 0.76 50.63 0.53 2.90 0.20 2.80 0.22  0.89 0.51
090207777  1.19 0.18 52.86 0.55 51.38 0.41  0.00 0.00  0.00 0.00 3.05 0.21 0.00 0.00  1.49 0.53
090217206  0.83 0.21 54.08 0.61 51.85 0.39 53.59 0.82 51.38 0.56 3.35 0.18 3.29 0.18  1.95 0.58
090222179  0.52 0.17 53.40 0.55 50.59 0.37 52.64 0.75 49.84 0.55 2.57 0.21 2.65 0.22  0.40 0.50
090227310  1.16 0.26 54.03 0.62 52.46 0.50  0.00 0.00  0.00 0.00 3.72 0.23 0.00 0.00  3.40 0.68
090228976  1.20 0.14 52.16 0.50 50.71 0.36  0.00 0.00  0.00 0.00 2.65 0.19 0.00 0.00  1.07 0.46
090306245  1.07 0.13 52.15 0.49 50.45 0.34  0.00 0.00  0.00 0.00 2.49 0.19 0.00 0.00  1.00 0.44
090307167  1.32 0.16 51.95 0.52 50.75 0.39  0.00 0.00  0.00 0.00 2.67 0.21 0.00 0.00  1.52 0.50
090310189  0.70 0.17 53.07 0.56 50.62 0.34 52.56 0.76 50.11 0.61 2.60 0.18 2.90 0.19  0.39 0.53
090316311  1.14 0.15 52.24 0.50 50.67 0.37 52.13 0.68 50.57 0.52 2.62 0.20 2.64 0.22  1.14 0.48
090319622  0.73 0.16 53.17 0.55 50.78 0.35 52.28 0.73 49.88 0.53 2.69 0.19 2.79 0.21  0.71 0.49
090320418  1.43 0.19 52.14 0.55 51.15 0.43  0.00 0.00  0.00 0.00 2.92 0.23 0.00 0.00  1.43 0.52
090323002  0.52 0.23 54.65 0.55 51.80 0.45 53.46 0.78 50.63 0.63 3.31 0.18 3.17 0.18  0.76 0.63
090326633  0.93 0.12 52.35 0.48 50.38 0.33 52.09 0.66 50.12 0.50 2.45 0.18 2.45 0.21  0.89 0.43
090327404  0.87 0.12 52.61 0.49 50.50 0.32 52.01 0.66 49.91 0.49 2.53 0.18 2.49 0.19  1.32 0.43
090328401  0.67 0.20 54.33 0.59 51.80 0.38 53.73 0.82 51.21 0.59 3.32 0.18 3.24 0.18  2.03 0.56
090330279  0.57 0.16 53.71 0.56 50.98 0.34 52.91 0.76 50.19 0.54 2.82 0.18 3.11 0.20  1.33 0.47
090403314  1.27 0.19 52.30 0.52 51.00 0.43  0.00 0.00  0.00 0.00 2.82 0.23 0.00 0.00  1.78 0.54
090411838  0.41 0.17 53.69 0.55 50.65 0.34  0.00 0.00  0.00 0.00 2.61 0.19 0.00 0.00  0.86 0.49
090411991  0.62 0.16 53.47 0.55 50.87 0.35 52.66 0.73 50.06 0.52 2.75 0.19 2.96 0.22  1.74 0.47
090413122  0.97 0.22 53.15 0.62 51.24 0.43 52.35 0.74 50.45 0.57 2.97 0.23 2.87 0.22  0.94 0.61
090419997  0.56 0.14 53.34 0.51 50.62 0.33  0.00 0.00  0.00 0.00 2.59 0.18 0.00 0.00  0.82 0.46
090422150  1.12 0.11 51.71 0.46 50.09 0.32  0.00 0.00  0.00 0.00 2.27 0.19 0.00 0.00  1.07 0.41
090423330  1.10 0.13 51.86 0.47 50.22 0.34  0.00 0.00  0.00 0.00 2.35 0.19 0.00 0.00  0.36 0.45
090424592  0.36 0.13 53.91 0.51 50.79 0.32 53.81 0.71 50.69 0.51 2.70 0.18 2.78 0.18  0.88 0.43
090425377  0.68 0.14 53.44 0.49 50.94 0.34 53.11 0.70 50.61 0.53 2.79 0.19 3.08 0.23  1.42 0.45
090426690  1.04 0.21 52.96 0.56 51.17 0.42  0.00 0.00  0.00 0.00 2.93 0.23 0.00 0.00  0.64 0.60
090427688  0.90 0.12 52.27 0.46 50.25 0.32  0.00 0.00  0.00 0.00 2.37 0.18 0.00 0.00  1.12 0.42
090428441  1.05 0.12 52.10 0.47 50.36 0.33 52.35 0.65 50.62 0.50 2.44 0.18 2.49 0.18  1.45 0.42
090428552  0.69 0.15 52.99 0.46 50.51 0.38 52.49 0.65 50.02 0.53 2.53 0.21 2.58 0.23  0.82 0.48
090429753  0.97 0.23 53.05 0.62 51.15 0.44 53.40 0.80 51.50 0.58 2.93 0.24 3.76 0.24  1.59 0.60
090502777  0.46 0.14 52.87 0.48 49.97 0.36 52.21 0.64 49.30 0.50 2.19 0.19 2.42 0.18  0.30 0.46
090509215  0.88 0.20 52.96 0.58 50.88 0.38  0.00 0.00  0.00 0.00 2.75 0.21 0.00 0.00  1.14 0.57
090510325  1.50 0.25 53.45 0.66 52.55 0.50 54.08 0.90 53.19 0.68 3.80 0.22 3.90 0.19  3.58 0.65
090511684  1.30 0.17 52.30 0.54 51.04 0.38 52.24 0.70 50.99 0.51 2.85 0.20 2.74 0.19  0.52 0.49
090513916  1.16 0.23 53.48 0.63 51.95 0.45  0.00 0.00  0.00 0.00 3.40 0.21 0.00 0.00  2.70 0.59
090514726  0.95 0.18 52.86 0.58 50.92 0.37 52.98 0.76 51.04 0.56 2.78 0.20 2.94 0.19  1.70 0.52
090514734  0.51 0.15 53.18 0.51 50.37 0.35  0.00 0.00  0.00 0.00 2.44 0.19 0.00 0.00  0.81 0.46
090516137  0.60 0.18 53.99 0.58 51.33 0.35 52.70 0.78 50.04 0.54 3.02 0.19 3.12 0.22  1.62 0.51
090516353  0.44 0.15 53.70 0.50 50.72 0.35  0.00 0.00  0.00 0.00 2.66 0.19 0.00 0.00  0.64 0.47
090518244  0.88 0.15 52.62 0.52 50.53 0.34 52.47 0.69 50.37 0.52 2.54 0.18 2.69 0.18  1.24 0.48
090519462  1.22 0.14 51.87 0.48 50.47 0.35  0.00 0.00  0.00 0.00 2.50 0.19 0.00 0.00  0.99 0.45
090520850  1.09 0.15 52.67 0.55 51.01 0.34 52.49 0.71 50.84 0.49 2.83 0.18 2.75 0.19  1.14 0.46
090520876  0.40 0.09 52.89 0.47 49.86 0.30 52.35 0.63 49.31 0.46 2.13 0.18 2.28 0.18 -0.19 0.38
090522344  1.04 0.12 52.11 0.48 50.32 0.32 52.22 0.69 50.44 0.52 2.41 0.18 2.68 0.22  0.62 0.42
090524346  0.45 0.13 53.42 0.49 50.44 0.31 52.81 0.69 49.84 0.50 2.49 0.18 2.65 0.18  0.44 0.41
090528173  0.22 0.14 53.17 0.49 49.80 0.34 52.20 0.65 48.82 0.49 2.09 0.18 2.37 0.21 -0.49 0.47
090528516  0.51 0.15 53.89 0.53 51.05 0.33 53.31 0.75 50.48 0.54 2.86 0.18 2.90 0.19  0.51 0.45
090529310  1.26 0.18 52.60 0.53 51.27 0.41 52.13 0.68 50.80 0.50 2.99 0.22 2.63 0.19  2.17 0.53
090529564  0.64 0.16 53.55 0.55 50.97 0.36 53.22 0.72 50.65 0.51 2.81 0.19 2.66 0.19  1.46 0.48
090530760  0.01 0.12 53.99 0.47 50.18 0.32 52.82 0.68 49.01 0.51 2.32 0.17 2.47 0.18 -0.55 0.43
090602564  1.06 0.24 53.60 0.66 51.86 0.43  0.00 0.00  0.00 0.00 3.35 0.21 0.00 0.00  3.23 0.63
090610723  0.85 0.17 52.72 0.57 50.58 0.36  0.00 0.00  0.00 0.00 2.57 0.20 0.00 0.00  1.00 0.53
090612619  1.03 0.22 53.38 0.63 51.57 0.38 53.47 0.84 51.68 0.58 3.18 0.19 3.18 0.20  1.82 0.59
090618353 -0.10 0.13 54.81 0.52 50.76 0.33 54.19 0.76 50.15 0.55 2.68 0.18 3.02 0.18  0.07 0.43
090620400  0.60 0.15 53.46 0.54 50.82 0.33 53.44 0.75 50.80 0.54 2.72 0.18 2.78 0.18  1.91 0.45
090621185  0.18 0.12 53.40 0.50 49.91 0.31 52.06 0.65 48.57 0.46 2.16 0.19 2.45 0.19 -1.01 0.41
090621417  1.01 0.16 52.82 0.53 50.98 0.36  0.00 0.00  0.00 0.00 2.82 0.20 0.00 0.00  1.23 0.48
090621447  1.12 0.17 52.49 0.51 50.88 0.40  0.00 0.00  0.00 0.00 2.75 0.23 0.00 0.00  0.70 0.52
090623107  0.65 0.19 53.96 0.60 51.39 0.35 53.63 0.84 51.08 0.58 3.07 0.18 3.08 0.19  1.86 0.52
090623913  0.90 0.18 53.11 0.53 51.04 0.40 52.62 0.76 50.57 0.58 2.85 0.19 2.99 0.22  1.32 0.53
090625234  1.20 0.16 52.45 0.55 51.00 0.36  0.00 0.00  0.00 0.00 2.83 0.19 0.00 0.00  1.67 0.48
090625560  1.08 0.14 52.42 0.52 50.73 0.34  0.00 0.00  0.00 0.00 2.66 0.19 0.00 0.00  1.78 0.44
090626189  0.23 0.14 54.28 0.52 50.89 0.32 53.60 0.70 50.21 0.50 2.76 0.18 2.59 0.18  0.84 0.44
090626707  1.19 0.14 52.13 0.50 50.67 0.34 52.17 0.69 50.71 0.51 2.62 0.19 2.75 0.21  0.52 0.46
090630311  0.94 0.12 52.11 0.47 50.16 0.34 52.23 0.65 50.27 0.51 2.31 0.18 2.37 0.18  0.65 0.44
090701225  0.94 0.21 52.26 0.54 50.30 0.44 52.07 0.67 50.07 0.60 2.40 0.24 2.51 0.20  0.76 0.62
090703329  1.14 0.15 52.11 0.48 50.55 0.38 51.95 0.67 50.39 0.52 2.55 0.21 2.56 0.23  0.90 0.48
090704242  0.85 0.16 53.36 0.54 51.20 0.36  0.00 0.00  0.00 0.00 2.95 0.19 0.00 0.00  1.68 0.48
090708152  1.05 0.13 52.04 0.47 50.30 0.34  0.00 0.00  0.00 0.00 2.40 0.18 0.00 0.00  0.11 0.44
090709630  0.63 0.16 53.10 0.55 50.52 0.36 52.17 0.67 49.58 0.48 2.53 0.20 2.59 0.19  0.00 0.48
090711850  0.43 0.18 53.77 0.57 50.78 0.39 52.66 0.77 49.68 0.56 2.69 0.22 3.08 0.24  0.57 0.52
090713020  0.57 0.13 53.12 0.50 50.43 0.33  0.00 0.00  0.00 0.00 2.48 0.18 0.00 0.00  0.28 0.43
090717034  0.27 0.13 53.81 0.52 50.52 0.33 53.20 0.72 49.90 0.51 2.53 0.18 2.75 0.19  0.76 0.43
090718762  0.49 0.14 53.71 0.52 50.83 0.32 53.53 0.73 50.66 0.52 2.72 0.18 2.82 0.18  1.47 0.44
090719063  0.50 0.16 54.00 0.56 51.15 0.33 53.67 0.74 50.82 0.51 2.91 0.18 2.89 0.17  1.05 0.47
090720276  0.90 0.12 52.56 0.49 50.53 0.33 52.88 0.70 50.85 0.53 2.54 0.18 2.48 0.18  0.67 0.42
090720710  1.16 0.24 53.84 0.61 52.27 0.45 53.82 0.84 52.25 0.63 3.60 0.20 3.46 0.18  2.09 0.64
090725838  0.92 0.14 52.61 0.50 50.61 0.35 52.03 0.67 50.03 0.50 2.59 0.20 2.44 0.21  0.52 0.47
090730608  0.86 0.17 52.81 0.56 50.70 0.35 52.63 0.76 50.50 0.57 2.64 0.19 2.98 0.21  1.17 0.50
090802666  0.89 0.13 52.66 0.49 50.60 0.35  0.00 0.00  0.00 0.00 2.58 0.19 0.00 0.00 -0.10 0.45
090804940  0.53 0.12 53.25 0.48 50.45 0.31 53.19 0.66 50.40 0.49 2.49 0.17 2.57 0.17  0.51 0.42
090805622  0.73 0.12 52.77 0.48 50.39 0.33  0.00 0.00  0.00 0.00 2.46 0.18 0.00 0.00  0.91 0.43
090807832  0.74 0.13 52.18 0.45 49.82 0.36 52.27 0.64 49.91 0.52 2.11 0.18 2.22 0.18  0.42 0.45
090809978  0.46 0.15 53.87 0.54 50.93 0.33 53.73 0.73 50.79 0.51 2.78 0.18 2.78 0.18  0.42 0.46
090810659  0.24 0.14 53.13 0.48 49.80 0.35 52.21 0.63 48.87 0.48 2.09 0.18 2.13 0.19 -0.26 0.47
090810781  0.32 0.15 53.09 0.52 49.91 0.36 51.99 0.67 48.81 0.50 2.16 0.19 2.48 0.20  1.00 0.47
090811696  1.39 0.23 52.90 0.66 51.82 0.44  0.00 0.00  0.00 0.00 3.32 0.22 0.00 0.00  1.55 0.61
090813174  0.68 0.15 52.81 0.51 50.33 0.36 52.64 0.70 50.15 0.53 2.41 0.20 2.69 0.19 -1.31 0.47
090814950  0.77 0.20 53.65 0.60 51.34 0.37 52.69 0.77 50.37 0.54 3.04 0.19 2.98 0.20  2.64 0.55
090815300  1.23 0.16 52.20 0.53 50.82 0.37  0.00 0.00  0.00 0.00 2.71 0.20 0.00 0.00  0.97 0.48
090815438  0.39 0.13 52.76 0.46 49.72 0.36 52.52 0.66 49.47 0.53 2.05 0.18 2.23 0.18  0.43 0.46
090815946  0.99 0.15 52.64 0.51 50.79 0.36 53.74 0.82 51.90 0.65 2.70 0.19 4.45 0.23  0.05 0.46
090820027  0.17 0.15 54.53 0.55 51.02 0.34 54.26 0.75 50.75 0.53 2.84 0.18 2.92 0.18  1.06 0.46
090820509  0.74 0.12 52.20 0.44 49.85 0.34 52.02 0.62 49.66 0.50 2.13 0.18 2.02 0.18  0.23 0.45
090824918  0.61 0.12 52.42 0.46 49.82 0.35  0.00 0.00  0.00 0.00 2.10 0.18 0.00 0.00 -0.58 0.46
090826068  1.25 0.15 52.19 0.53 50.85 0.35 52.17 0.70 50.83 0.50 2.73 0.19 2.71 0.21  1.04 0.46
090828099  0.50 0.14 53.68 0.52 50.84 0.34 53.38 0.73 50.54 0.53 2.73 0.18 2.76 0.19  1.41 0.45
090829672  0.23 0.16 54.33 0.50 50.93 0.34 53.81 0.71 50.41 0.53 2.78 0.18 2.79 0.18  1.23 0.47
090829702  0.62 0.15 53.21 0.54 50.61 0.34 52.36 0.74 49.75 0.54 2.59 0.19 2.85 0.20  0.78 0.47
090831317  0.61 0.16 53.56 0.52 50.92 0.36 52.68 0.71 50.05 0.55 2.78 0.19 2.47 0.24  1.28 0.48
090902462  0.47 0.23 55.13 0.62 52.18 0.43 54.67 0.78 51.73 0.56 3.54 0.18 3.85 0.18  2.40 0.61
090904058  0.37 0.13 53.67 0.51 50.57 0.33 52.74 0.71 49.64 0.53 2.56 0.18 2.88 0.22  0.40 0.44
090904581  1.25 0.23 53.22 0.66 51.86 0.46  0.00 0.00  0.00 0.00 3.35 0.23 0.00 0.00  2.43 0.61
090907017  0.68 0.20 53.58 0.59 51.09 0.38  0.00 0.00  0.00 0.00 2.89 0.21 0.00 0.00  1.38 0.54
090908314  1.18 0.18 52.39 0.52 50.89 0.40  0.00 0.00  0.00 0.00 2.75 0.21 0.00 0.00  1.57 0.52
090908341  1.39 0.27 54.07 0.62 52.95 0.53  0.00 0.00  0.00 0.00 4.04 0.22 0.00 0.00  2.73 0.72
090909487  1.06 0.19 52.73 0.53 50.99 0.43  0.00 0.00  0.00 0.00 2.82 0.23 0.00 0.00  1.03 0.54
090910812  0.69 0.18 53.71 0.59 51.22 0.35 52.94 0.78 50.44 0.57 2.96 0.18 3.11 0.20  1.55 0.52
090912660  0.70 0.14 52.90 0.52 50.42 0.33  0.00 0.00  0.00 0.00 2.47 0.19 0.00 0.00  0.68 0.46
090915650  0.83 0.20 53.12 0.58 50.94 0.40 52.17 0.71 49.99 0.54 2.79 0.22 2.75 0.22  0.85 0.56
090917661  1.33 0.17 52.24 0.55 51.06 0.39 52.25 0.72 51.08 0.51 2.86 0.21 2.80 0.22  1.77 0.50
090920035  0.76 0.12 52.52 0.47 50.20 0.34  0.00 0.00  0.00 0.00 2.34 0.18 0.00 0.00 -0.38 0.44
090922539  0.58 0.14 53.41 0.53 50.73 0.32 53.13 0.72 50.46 0.52 2.66 0.18 2.71 0.18  1.21 0.43
090922605  1.12 0.20 53.29 0.58 51.66 0.41 53.32 0.87 51.70 0.65 3.23 0.20 3.30 0.20  1.44 0.55
090925389  0.44 0.15 53.44 0.54 50.48 0.34 52.19 0.66 49.24 0.46 2.51 0.18 2.51 0.18  0.71 0.46
090926181  0.27 0.18 54.68 0.58 51.35 0.34 54.27 0.78 50.95 0.53 3.05 0.18 3.06 0.18  1.74 0.50
090926914  0.54 0.12 53.09 0.50 50.35 0.33 52.22 0.68 49.47 0.50 2.43 0.18 2.55 0.18  1.10 0.43
090928646  0.94 0.22 53.06 0.59 51.06 0.42 52.73 0.77 50.74 0.57 2.87 0.22 2.99 0.20  1.70 0.59
090929190  1.01 0.22 53.54 0.65 51.67 0.37 53.82 0.86 51.96 0.56 3.24 0.18 3.28 0.18  2.25 0.58
091003191  0.60 0.18 54.08 0.57 51.41 0.35 54.03 0.80 51.38 0.56 3.08 0.18 3.10 0.18  1.50 0.51
091005679  0.97 0.22 52.68 0.61 50.77 0.42  0.00 0.00  0.00 0.00 2.69 0.23 0.00 0.00  0.77 0.63
091010113  0.70 0.13 53.21 0.51 50.77 0.32 53.41 0.69 50.98 0.50 2.69 0.18 2.65 0.18  0.34 0.43
091013989  0.86 0.13 52.50 0.47 50.39 0.34 52.12 0.67 50.00 0.52 2.45 0.19 2.56 0.21 -0.72 0.44
091017985  1.14 0.14 52.29 0.51 50.73 0.35  0.00 0.00  0.00 0.00 2.66 0.19 0.00 0.00  0.96 0.46
091020900  0.91 0.16 53.16 0.54 51.12 0.35 53.14 0.77 51.10 0.57 2.89 0.19 3.31 0.23  0.85 0.47
091020977  1.08 0.24 53.97 0.62 52.25 0.45 53.66 0.87 51.95 0.66 3.58 0.19 3.36 0.19  3.06 0.65
091022752  1.18 0.15 51.79 0.47 50.29 0.38  0.00 0.00  0.00 0.00 2.39 0.20 0.00 0.00  1.12 0.49
091023021  1.21 0.17 51.97 0.49 50.56 0.41  0.00 0.00  0.00 0.00 2.55 0.22 0.00 0.00  1.70 0.51
091024380  0.29 0.15 54.14 0.55 50.87 0.33  0.00 0.00  0.00 0.00 2.75 0.18 0.00 0.00  0.82 0.45
091026485  1.22 0.15 52.11 0.51 50.71 0.36  0.00 0.00  0.00 0.00 2.65 0.20 0.00 0.00  1.43 0.46
091030613  0.78 0.16 53.05 0.54 50.76 0.34 52.48 0.76 50.19 0.56 2.68 0.18 2.86 0.19  1.07 0.47
091030828  0.72 0.19 54.08 0.58 51.64 0.36 53.89 0.82 51.46 0.58 3.22 0.18 3.52 0.19  1.93 0.53
091031500  0.73 0.19 53.97 0.59 51.58 0.36 53.15 0.76 50.76 0.51 3.18 0.18 3.19 0.19  1.73 0.53
091101143  0.55 0.14 53.30 0.53 50.56 0.33 52.96 0.73 50.22 0.52 2.56 0.18 2.77 0.18 -0.48 0.44
091103912  0.76 0.16 53.28 0.55 50.96 0.35 52.76 0.74 50.44 0.54 2.80 0.19 2.91 0.18  1.15 0.49
091106762  1.13 0.18 52.59 0.53 51.02 0.40  0.00 0.00  0.00 0.00 2.83 0.22 0.00 0.00  0.70 0.52
091107635  1.25 0.16 52.20 0.52 50.84 0.39  0.00 0.00  0.00 0.00 2.73 0.21 0.00 0.00  0.65 0.50
091109895  1.00 0.13 52.34 0.48 50.50 0.34 52.18 0.66 50.34 0.49 2.53 0.19 2.52 0.19  0.33 0.43
091112737  1.01 0.22 53.69 0.60 51.84 0.42 52.89 0.77 51.04 0.57 3.33 0.21 3.23 0.24  3.00 0.60
091112928  0.56 0.18 53.45 0.56 50.71 0.38 52.23 0.71 49.49 0.52 2.65 0.22 2.72 0.21 -0.16 0.52
091115177  1.06 0.24 53.44 0.64 51.70 0.45  0.00 0.00  0.00 0.00 3.25 0.24 0.00 0.00  2.66 0.64
091117080  0.60 0.18 52.91 0.52 50.28 0.39  0.00 0.00  0.00 0.00 2.39 0.21 0.00 0.00  0.50 0.52
091120191  0.43 0.13 53.61 0.51 50.64 0.33 52.85 0.68 49.87 0.50 2.60 0.18 2.61 0.18  0.43 0.43
091123081  1.05 0.14 52.35 0.50 50.61 0.36  0.00 0.00  0.00 0.00 2.58 0.20 0.00 0.00  0.54 0.46
091123298  0.49 0.15 53.68 0.54 50.80 0.33 52.73 0.75 49.85 0.56 2.71 0.18 2.63 0.22  1.26 0.45
091127976  0.01 0.13 53.55 0.47 49.75 0.34 53.55 0.67 49.74 0.52 2.06 0.18 2.26 0.18 -0.72 0.46
091128285  0.50 0.14 53.81 0.53 50.95 0.33 53.03 0.76 50.18 0.54 2.80 0.18 2.93 0.18  0.11 0.46
091202072  0.91 0.19 52.43 0.55 50.41 0.39 51.95 0.68 49.90 0.57 2.47 0.21 2.57 0.24  0.93 0.57
091202219  0.49 0.17 53.32 0.53 50.45 0.36  0.00 0.00  0.00 0.00 2.50 0.21 0.00 0.00  0.08 0.51
091207333  0.69 0.16 53.24 0.55 50.77 0.34 52.45 0.74 49.98 0.53 2.69 0.19 2.85 0.20  1.44 0.48
091208410  0.11 0.16 53.40 0.52 49.80 0.36 53.35 0.71 49.74 0.52 2.09 0.19 2.67 0.19 -1.19 0.48
091208623  0.99 0.13 51.97 0.46 50.12 0.34  0.00 0.00  0.00 0.00 2.29 0.18 0.00 0.00 -0.20 0.45
091209001  0.49 0.12 52.98 0.48 50.14 0.33  0.00 0.00  0.00 0.00 2.30 0.18 0.00 0.00 -0.74 0.44
091215234  1.19 0.14 52.02 0.49 50.55 0.36  0.00 0.00  0.00 0.00 2.55 0.20 0.00 0.00  1.08 0.47
091219462  1.29 0.19 52.34 0.53 51.07 0.43 52.56 0.73 51.30 0.57 2.87 0.24 2.97 0.23  1.92 0.54
091220442  0.56 0.14 53.10 0.51 50.37 0.33 52.56 0.69 49.84 0.49 2.44 0.18 2.63 0.19  0.23 0.45
091221870  0.52 0.16 53.65 0.55 50.84 0.33 53.09 0.80 50.27 0.56 2.73 0.18 3.33 0.22  0.74 0.46
091223511  0.56 0.15 53.38 0.55 50.67 0.33  0.00 0.00  0.00 0.00 2.62 0.18 0.00 0.00  0.51 0.46
091227294  0.96 0.16 53.17 0.56 51.23 0.36 52.94 0.77 51.00 0.55 2.97 0.18 3.19 0.22  0.87 0.49
091230712  0.94 0.13 52.41 0.48 50.46 0.33  0.00 0.00  0.00 0.00 2.50 0.18 0.00 0.00  1.17 0.43
091231206  0.66 0.17 53.32 0.54 50.78 0.35 52.38 0.70 49.84 0.51 2.69 0.18 2.67 0.19  1.14 0.50
100116897  0.89 0.23 54.27 0.61 52.18 0.42 54.07 0.80 51.99 0.56 3.55 0.18 3.76 0.18  2.97 0.62
100118100  1.22 0.28 53.43 0.75 51.98 0.44  0.00 0.00  0.00 0.00 3.42 0.20 0.00 0.00  1.47 0.74
100122616  0.14 0.13 53.39 0.48 49.86 0.34 53.25 0.65 49.71 0.50 2.13 0.18 2.35 0.18 -0.50 0.45
100130729  0.79 0.18 53.34 0.56 51.05 0.37  0.00 0.00  0.00 0.00 2.86 0.20 0.00 0.00  0.70 0.54
100130777  0.53 0.17 53.63 0.54 50.81 0.37  0.00 0.00  0.00 0.00 2.71 0.20 0.00 0.00  1.27 0.52
100131730  0.68 0.14 53.24 0.52 50.75 0.32 53.43 0.72 50.93 0.52 2.68 0.18 2.69 0.18  1.19 0.44
100201588  0.45 0.14 53.44 0.51 50.50 0.34  0.00 0.00  0.00 0.00 2.52 0.18 0.00 0.00  0.05 0.45
100204024  0.76 0.14 53.26 0.53 50.93 0.32 52.55 0.72 50.21 0.51 2.78 0.18 2.94 0.22  1.35 0.45
100204566  0.86 0.14 52.78 0.49 50.66 0.34  0.00 0.00  0.00 0.00 2.62 0.18 0.00 0.00  0.20 0.45
100205490  0.98 0.18 52.54 0.58 50.64 0.36 52.17 0.68 50.26 0.56 2.61 0.19 2.65 0.19 -0.17 0.56
100207665  1.36 0.22 52.50 0.61 51.36 0.44  0.00 0.00  0.00 0.00 3.05 0.21 0.00 0.00  3.02 0.60
100210101  1.03 0.18 52.53 0.49 50.73 0.42  0.00 0.00  0.00 0.00 2.66 0.23 0.00 0.00 -0.24 0.54
100211440  0.51 0.13 53.38 0.51 50.56 0.33 53.04 0.72 50.22 0.53 2.56 0.18 2.66 0.23  0.09 0.44
100212550  0.99 0.20 53.08 0.63 51.22 0.34 52.97 0.84 51.10 0.56 2.96 0.18 3.10 0.18  2.11 0.54
100218194  1.12 0.15 52.48 0.53 50.87 0.35  0.00 0.00  0.00 0.00 2.75 0.19 0.00 0.00  1.19 0.47
100219026  1.10 0.26 53.58 0.71 51.90 0.46  0.00 0.00  0.00 0.00 3.38 0.23 0.00 0.00  3.10 0.71
100221368  1.15 0.16 52.55 0.54 51.00 0.37  0.00 0.00  0.00 0.00 2.83 0.20 0.00 0.00  1.50 0.48
100224112  0.70 0.16 53.30 0.53 50.83 0.35 53.07 0.72 50.60 0.57 2.72 0.19 2.66 0.18  1.13 0.51
100225115  0.97 0.22 53.41 0.66 51.48 0.37 53.25 0.79 51.33 0.59 3.11 0.19 3.00 0.23  2.82 0.61
100225580  0.81 0.18 53.41 0.56 51.17 0.36 53.33 0.77 51.09 0.56 2.93 0.19 2.98 0.19  0.98 0.51
100225703  1.05 0.22 53.36 0.64 51.60 0.41 52.68 0.78 50.92 0.53 3.19 0.21 3.04 0.21  2.11 0.60
100228544  1.03 0.13 52.22 0.48 50.45 0.34  0.00 0.00  0.00 0.00 2.49 0.19 0.00 0.00  1.10 0.45
100301223  0.95 0.13 52.51 0.49 50.55 0.32 52.17 0.69 50.22 0.51 2.56 0.18 2.66 0.19 -0.10 0.43
100304004  1.10 0.25 53.46 0.62 51.78 0.47  0.00 0.00  0.00 0.00 3.30 0.20 0.00 0.00  2.09 0.66
100304534  0.97 0.14 52.60 0.50 50.70 0.35 52.24 0.68 50.34 0.50 2.65 0.19 2.58 0.20  1.06 0.45
100307928  0.84 0.13 52.23 0.45 50.08 0.34  0.00 0.00  0.00 0.00 2.26 0.18 0.00 0.00  0.33 0.45
100311518  1.16 0.19 52.88 0.60 51.34 0.36  0.00 0.00  0.00 0.00 3.03 0.19 0.00 0.00  1.21 0.52
100313288  0.79 0.17 53.19 0.56 50.92 0.34 53.06 0.74 50.79 0.53 2.77 0.18 2.69 0.19  0.79 0.49
100318611  0.96 0.12 52.21 0.47 50.28 0.34  0.00 0.00  0.00 0.00 2.39 0.19 0.00 0.00 -0.13 0.44
100322045  0.30 0.16 54.42 0.57 51.15 0.33 53.01 0.71 49.75 0.46 2.92 0.18 2.74 0.18  1.42 0.47
100323542  0.77 0.19 53.23 0.56 50.92 0.38 52.73 0.77 50.42 0.58 2.77 0.21 3.07 0.21  1.05 0.52
100324172  0.66 0.20 54.11 0.62 51.55 0.36 53.66 0.79 51.12 0.50 3.16 0.18 3.00 0.18  2.73 0.55
100325246  0.80 0.12 52.18 0.46 49.94 0.34 52.14 0.66 49.90 0.53 2.18 0.18 2.45 0.20  0.16 0.45
100325275  0.91 0.17 52.82 0.57 50.80 0.33 52.58 0.74 50.54 0.56 2.70 0.18 2.82 0.18  1.17 0.50
100326402  0.58 0.17 53.76 0.56 51.06 0.36  0.00 0.00  0.00 0.00 2.87 0.19 0.00 0.00  0.09 0.50
100330309  0.67 0.14 52.98 0.52 50.49 0.34 52.53 0.70 50.03 0.52 2.52 0.18 2.68 0.18  0.21 0.46
100401297  0.75 0.14 52.42 0.47 50.07 0.36  0.00 0.00  0.00 0.00 2.26 0.20 0.00 0.00 -1.16 0.48
100406758  1.17 0.14 52.08 0.50 50.59 0.34 52.13 0.68 50.64 0.51 2.57 0.18 2.62 0.19  1.16 0.45
100410740  1.22 0.23 53.51 0.63 52.09 0.46 53.20 0.85 51.79 0.63 3.49 0.21 3.33 0.22  2.64 0.61
100413732  1.10 0.22 53.69 0.58 52.01 0.46  0.00 0.00  0.00 0.00 3.44 0.22 0.00 0.00  2.54 0.60
100414097  0.55 0.23 54.61 0.65 51.83 0.38 53.84 0.80 51.06 0.51 3.34 0.18 3.19 0.18  0.77 0.59
100420008  0.81 0.15 52.86 0.55 50.64 0.33 52.38 0.71 50.14 0.52 2.61 0.18 2.69 0.18  0.40 0.47
100421917  0.48 0.16 53.48 0.56 50.60 0.34 52.20 0.71 49.33 0.49 2.58 0.19 2.72 0.19  1.07 0.48
100423244  1.06 0.24 54.00 0.63 52.24 0.45 53.52 0.85 51.77 0.62 3.58 0.20 3.59 0.22  2.91 0.64
100424729  0.85 0.21 53.36 0.63 51.19 0.36  0.00 0.00  0.00 0.00 2.95 0.19 0.00 0.00  1.30 0.58
100424876  0.81 0.15 53.31 0.53 51.08 0.33 52.71 0.75 50.48 0.54 2.88 0.18 3.03 0.21  0.37 0.46
100427356  0.90 0.13 52.58 0.50 50.54 0.33 52.23 0.68 50.20 0.49 2.55 0.18 2.50 0.19  0.53 0.43
100429999  0.94 0.20 53.00 0.60 51.01 0.39  0.00 0.00  0.00 0.00 2.83 0.21 0.00 0.00  1.30 0.58
100502356  0.94 0.22 53.66 0.56 51.64 0.43 52.82 0.75 50.81 0.58 3.22 0.19 3.07 0.21  2.01 0.61
100503554  0.78 0.15 53.40 0.54 51.11 0.33 52.86 0.79 50.57 0.58 2.89 0.18 2.79 0.21  0.51 0.46
100504806  0.86 0.12 52.47 0.47 50.33 0.34  0.00 0.00  0.00 0.00 2.42 0.18 0.00 0.00 -0.22 0.43
100506653  0.89 0.21 53.09 0.57 51.02 0.42  0.00 0.00  0.00 0.00 2.84 0.24 0.00 0.00  1.20 0.59
100507577  0.72 0.14 53.09 0.52 50.70 0.32 52.25 0.68 49.85 0.48 2.64 0.18 2.65 0.18  1.54 0.44
100510810  0.64 0.14 52.72 0.50 50.16 0.34 52.10 0.68 49.54 0.52 2.32 0.18 2.42 0.23 -0.01 0.47
100511035  1.02 0.23 54.17 0.55 52.32 0.46 53.68 0.78 51.84 0.63 3.63 0.20 3.29 0.18  2.09 0.63
100513879  0.80 0.17 53.12 0.54 50.86 0.37 52.72 0.72 50.46 0.56 2.74 0.21 2.59 0.20  1.24 0.51
100515467  0.70 0.15 53.19 0.53 50.75 0.34 52.99 0.71 50.55 0.51 2.67 0.19 2.76 0.18  1.48 0.45
100517072  0.75 0.13 53.01 0.48 50.66 0.34 52.70 0.65 50.35 0.49 2.62 0.18 2.51 0.18  0.21 0.44
100517154  0.66 0.12 52.49 0.46 49.97 0.34 52.65 0.69 50.13 0.55 2.20 0.18 2.39 0.18 -0.31 0.44
100517243  0.57 0.15 52.51 0.48 49.81 0.37  0.00 0.00  0.00 0.00 2.10 0.19 0.00 0.00  0.10 0.50
100517639  0.84 0.12 52.53 0.47 50.38 0.32 52.39 0.65 50.23 0.49 2.45 0.18 2.47 0.18  1.69 0.42
100519204  0.51 0.12 53.36 0.49 50.54 0.32 52.31 0.65 49.50 0.48 2.55 0.18 2.46 0.18  0.55 0.42
100522157  0.79 0.17 52.94 0.53 50.67 0.37 52.78 0.70 50.50 0.56 2.63 0.20 2.52 0.19  0.72 0.53
100527795  0.60 0.15 53.29 0.53 50.64 0.33 53.17 0.76 50.52 0.59 2.61 0.18 2.77 0.21  0.55 0.47
100528075  0.53 0.17 54.05 0.55 51.24 0.35 53.37 0.76 50.56 0.55 2.97 0.19 3.03 0.19  0.46 0.48
100530737  1.17 0.16 52.07 0.49 50.57 0.38  0.00 0.00  0.00 0.00 2.56 0.21 0.00 0.00  0.94 0.48
100604287  0.74 0.16 53.21 0.53 50.85 0.35 53.11 0.75 50.76 0.58 2.73 0.19 2.91 0.23  0.46 0.49
100609783  0.65 0.15 53.30 0.54 50.76 0.33 52.16 0.71 49.62 0.49 2.68 0.18 2.69 0.19  1.63 0.44
100612726  0.49 0.14 53.47 0.52 50.57 0.33 53.08 0.69 50.20 0.49 2.57 0.18 2.53 0.18  1.09 0.44
100614498  0.11 0.14 53.39 0.50 49.79 0.36 52.04 0.65 48.44 0.50 2.09 0.19 2.39 0.20 -0.84 0.48
100615083  0.08 0.16 53.70 0.54 50.02 0.36 52.40 0.67 48.73 0.47 2.23 0.20 2.46 0.18 -0.53 0.48
100619015  0.64 0.14 53.12 0.51 50.53 0.34 52.37 0.66 49.78 0.50 2.54 0.19 2.49 0.20  0.23 0.46
100621452  0.48 0.17 53.73 0.57 50.85 0.36 52.41 0.75 49.53 0.52 2.74 0.20 2.85 0.20 -0.27 0.49
100625891  1.32 0.24 52.86 0.62 51.63 0.49  0.00 0.00  0.00 0.00 3.22 0.23 0.00 0.00  2.79 0.64
100701490  0.87 0.24 54.35 0.65 52.20 0.43 54.57 0.87 52.44 0.61 3.56 0.18 3.70 0.18  2.94 0.63
100704149  0.61 0.18 53.52 0.56 50.88 0.37 53.07 0.82 50.44 0.64 2.75 0.19 2.89 0.19  0.36 0.51
100707032  0.24 0.16 54.51 0.57 51.14 0.34 53.41 0.72 50.04 0.48 2.91 0.18 2.66 0.18  0.63 0.48
100709602  0.82 0.15 53.15 0.53 50.94 0.34 53.04 0.80 50.83 0.60 2.79 0.18 3.28 0.23  0.83 0.46
100713980  1.32 0.26 53.62 0.66 52.38 0.45 54.15 0.86 52.92 0.60 3.68 0.19 3.75 0.19  2.45 0.68
100714686  0.93 0.18 52.33 0.55 50.34 0.36 52.43 0.65 50.42 0.58 2.42 0.19 2.49 0.18  0.28 0.58
100715477  1.11 0.16 52.49 0.51 50.86 0.37 51.89 0.68 50.27 0.51 2.74 0.21 2.60 0.22  1.40 0.48
100718160  0.81 0.17 52.72 0.54 50.49 0.35 52.09 0.68 49.85 0.56 2.52 0.19 2.64 0.20  0.55 0.51
100718796  0.91 0.12 52.39 0.47 50.38 0.33  0.00 0.00  0.00 0.00 2.45 0.18 0.00 0.00  0.79 0.42
100719989  0.48 0.17 54.21 0.58 51.30 0.34 54.30 0.80 51.38 0.55 3.01 0.18 3.18 0.18  2.05 0.50
100722096  0.32 0.13 53.24 0.49 50.06 0.33 53.02 0.67 49.83 0.50 2.25 0.18 2.47 0.18  0.40 0.44
100724029  0.10 0.18 55.05 0.59 51.39 0.35 54.06 0.80 50.41 0.54 3.07 0.18 3.18 0.18  0.94 0.51
100725475  0.70 0.13 53.03 0.49 50.60 0.34  0.00 0.00  0.00 0.00 2.58 0.19 0.00 0.00  1.47 0.44
100728095  0.31 0.17 54.49 0.58 51.25 0.34 53.62 0.82 50.40 0.57 2.98 0.18 3.16 0.18  0.11 0.49
100728439  0.67 0.16 53.03 0.54 50.53 0.35 52.36 0.68 49.86 0.48 2.54 0.19 2.61 0.19  1.31 0.49
100730463  0.65 0.17 53.36 0.57 50.81 0.35  0.00 0.00  0.00 0.00 2.71 0.19 0.00 0.00  0.83 0.49
100802240  1.22 0.14 52.09 0.51 50.69 0.34  0.00 0.00  0.00 0.00 2.64 0.18 0.00 0.00  0.16 0.43
100804104  0.64 0.13 53.26 0.51 50.69 0.32 53.12 0.71 50.55 0.51 2.64 0.18 2.63 0.18  0.81 0.42
100805845  0.39 0.13 53.32 0.53 50.24 0.31 52.82 0.72 49.75 0.51 2.36 0.18 2.62 0.18 -0.06 0.43
100811781  0.60 0.18 52.92 0.49 50.27 0.40 52.20 0.69 49.54 0.57 2.38 0.24 2.69 0.24 -0.50 0.55
100814160  0.53 0.14 53.48 0.53 50.70 0.33 52.57 0.74 49.79 0.53 2.64 0.18 2.81 0.18  0.74 0.45
100814351  0.65 0.13 52.90 0.50 50.37 0.32  0.00 0.00  0.00 0.00 2.44 0.18 0.00 0.00  1.02 0.44
100816009  0.42 0.15 53.72 0.52 50.67 0.34  0.00 0.00  0.00 0.00 2.63 0.18 0.00 0.00  0.81 0.47
100816026  0.74 0.15 53.00 0.54 50.65 0.33 53.03 0.70 50.67 0.48 2.61 0.18 2.66 0.19  0.28 0.44
100819498  1.28 0.21 53.10 0.58 51.79 0.45  0.00 0.00  0.00 0.00 3.31 0.23 0.00 0.00  1.26 0.58
100820373  0.58 0.14 52.85 0.50 50.18 0.35 52.93 0.69 50.25 0.52 2.33 0.19 2.49 0.18 -0.54 0.46
100826957  0.11 0.17 54.90 0.57 51.26 0.34 54.14 0.80 50.50 0.56 2.98 0.18 3.25 0.18  0.97 0.49
100829374  0.45 0.14 53.33 0.53 50.41 0.34 52.94 0.77 50.03 0.58 2.47 0.19 2.83 0.22 -0.60 0.45
100829876  0.41 0.15 53.71 0.54 50.69 0.33 53.83 0.73 50.81 0.51 2.64 0.18 2.74 0.18 -0.09 0.44
100831651  1.06 0.16 52.49 0.52 50.78 0.40  0.00 0.00  0.00 0.00 2.69 0.21 0.00 0.00  0.98 0.49
100905907  1.16 0.17 52.65 0.54 51.12 0.37  0.00 0.00  0.00 0.00 2.90 0.20 0.00 0.00  1.61 0.49
100906576  0.05 0.15 53.96 0.53 50.22 0.34 53.31 0.73 49.57 0.52 2.35 0.19 2.67 0.19 -0.04 0.45
100907751  1.10 0.12 51.91 0.47 50.27 0.34 52.03 0.66 50.38 0.51 2.38 0.18 2.43 0.18  0.17 0.44
100910818  0.56 0.14 53.50 0.53 50.78 0.32 53.16 0.73 50.44 0.51 2.69 0.18 2.82 0.18  1.43 0.44
100918863  0.43 0.20 54.71 0.61 51.68 0.37 53.85 0.82 50.84 0.56 3.24 0.18 3.46 0.19  1.74 0.56
100919884  0.61 0.16 53.42 0.56 50.79 0.34 52.64 0.77 50.01 0.55 2.70 0.19 3.03 0.21  1.21 0.48
100923844  0.53 0.11 52.74 0.48 49.96 0.31 52.08 0.63 49.30 0.46 2.19 0.18 2.10 0.18 -0.44 0.40
100926595  0.21 0.15 53.42 0.52 50.01 0.34 52.44 0.68 49.03 0.48 2.22 0.18 2.54 0.18  0.34 0.47
101003244  0.48 0.14 52.51 0.44 49.63 0.37 52.19 0.63 49.30 0.54 1.99 0.19 2.03 0.19 -1.20 0.50
101004426  0.54 0.19 53.37 0.53 50.60 0.41  0.00 0.00  0.00 0.00 2.59 0.24 0.00 0.00  0.58 0.55
101010190  1.16 0.15 52.13 0.50 50.60 0.36  0.00 0.00  0.00 0.00 2.59 0.20 0.00 0.00  1.05 0.47
101013412  0.70 0.14 53.13 0.53 50.69 0.33 52.34 0.67 49.90 0.47 2.64 0.18 2.44 0.18 -0.23 0.45
101014175  0.06 0.17 54.74 0.53 50.99 0.36 54.30 0.77 50.56 0.57 2.82 0.18 3.31 0.18  0.75 0.49
101015558  0.52 0.15 53.70 0.54 50.90 0.33 52.45 0.74 49.64 0.53 2.76 0.18 2.97 0.24  0.16 0.45
101016243  0.93 0.16 52.71 0.52 50.69 0.35 52.89 0.68 50.89 0.50 2.63 0.18 2.69 0.20  0.74 0.47
101017619  1.25 0.17 52.38 0.57 51.04 0.35  0.00 0.00  0.00 0.00 2.85 0.19 0.00 0.00  0.71 0.49
101021009  0.57 0.16 53.81 0.54 51.10 0.35 53.19 0.78 50.49 0.59 2.89 0.19 2.92 0.21  1.63 0.48
101023951  0.25 0.14 54.11 0.53 50.76 0.33 53.62 0.75 50.28 0.54 2.68 0.18 2.92 0.18  0.57 0.43
101024486  0.99 0.13 52.32 0.48 50.46 0.35 54.15 0.85 52.29 0.70 2.50 0.18 4.06 0.20  0.80 0.43
101030664  0.34 0.18 53.18 0.51 50.04 0.41  0.00 0.00  0.00 0.00 2.24 0.22 0.00 0.00 -0.06 0.54
101101899  0.84 0.16 52.65 0.54 50.49 0.35  0.00 0.00  0.00 0.00 2.51 0.19 0.00 0.00 -0.52 0.48
101107011  0.92 0.14 52.76 0.51 50.77 0.33 51.95 0.67 49.96 0.48 2.68 0.18 2.55 0.21  0.40 0.44
101112924  0.75 0.17 52.89 0.54 50.55 0.37 52.92 0.72 50.57 0.54 2.55 0.20 2.48 0.20  0.90 0.50
101112984  0.48 0.18 53.20 0.53 50.32 0.39  0.00 0.00  0.00 0.00 2.41 0.22 0.00 0.00 -0.53 0.53
101113483  0.69 0.19 53.38 0.57 50.92 0.39 52.43 0.76 49.98 0.55 2.78 0.22 2.90 0.20  0.93 0.53
101117496  0.68 0.17 53.67 0.56 51.17 0.35 54.40 0.86 51.90 0.64 2.93 0.18 4.17 0.20  1.98 0.50
101123952  0.37 0.19 54.74 0.60 51.61 0.37 54.02 0.80 50.91 0.54 3.20 0.18 3.27 0.18  1.90 0.54
101126198  0.43 0.13 53.69 0.50 50.71 0.33 52.18 0.65 49.20 0.47 2.65 0.18 2.43 0.20  1.56 0.43
101127102  0.90 0.21 53.13 0.60 51.07 0.39  0.00 0.00  0.00 0.00 2.87 0.21 0.00 0.00  0.57 0.58
101128322  1.28 0.14 51.98 0.51 50.70 0.34 51.98 0.69 50.70 0.50 2.65 0.19 2.63 0.22  1.22 0.45
101201418  0.28 0.15 54.01 0.53 50.73 0.34 52.93 0.72 49.66 0.52 2.66 0.19 2.65 0.23  0.77 0.45
101206036  0.97 0.22 53.37 0.60 51.45 0.43  0.00 0.00  0.00 0.00 3.11 0.23 0.00 0.00  1.42 0.62
101207536  0.80 0.14 53.14 0.53 50.89 0.34 52.76 0.78 50.51 0.57 2.76 0.18 3.10 0.21  1.52 0.45
101208498  0.59 0.13 53.02 0.52 50.37 0.33 53.54 0.73 50.90 0.53 2.44 0.18 2.81 0.18 -0.35 0.44
101211485  0.77 0.18 52.70 0.53 50.37 0.38  0.00 0.00  0.00 0.00 2.44 0.22 0.00 0.00  0.45 0.54
101213451  0.80 0.19 53.64 0.59 51.39 0.37 52.72 0.77 50.48 0.55 3.06 0.19 3.00 0.21  1.00 0.54
101213849  0.95 0.12 52.25 0.46 50.32 0.34 52.25 0.65 50.32 0.50 2.41 0.18 2.47 0.18  0.63 0.43
101216721  1.00 0.14 52.64 0.52 50.79 0.32 53.15 0.73 51.31 0.52 2.70 0.18 2.74 0.18 -0.38 0.44
101219686  0.87 0.12 52.45 0.47 50.35 0.33  0.00 0.00  0.00 0.00 2.43 0.18 0.00 0.00  0.91 0.42
101220576  0.74 0.15 53.42 0.54 51.04 0.33 52.63 0.75 50.25 0.53 2.85 0.18 3.03 0.22  1.01 0.46
101220864  0.70 0.12 52.78 0.47 50.34 0.33 52.49 0.69 50.04 0.53 2.43 0.18 2.67 0.19 -0.43 0.43
101223834  0.74 0.20 52.94 0.55 50.55 0.42  0.00 0.00  0.00 0.00 2.56 0.23 0.00 0.00  0.60 0.59
101224578  0.53 0.13 52.81 0.47 50.03 0.33 51.97 0.62 49.19 0.48 2.24 0.18 2.09 0.18 -1.15 0.44
101224998  1.20 0.16 52.39 0.54 50.95 0.37 52.42 0.78 50.99 0.57 2.80 0.20 2.97 0.23  0.73 0.48
101225377  0.54 0.16 53.79 0.55 51.01 0.34 53.08 0.73 50.31 0.51 2.83 0.18 2.67 0.20  0.92 0.47
101227195  1.09 0.18 52.77 0.55 51.11 0.40  0.00 0.00  0.00 0.00 2.89 0.22 0.00 0.00  1.36 0.52
101227406  0.88 0.20 53.56 0.59 51.45 0.41  0.00 0.00  0.00 0.00 3.10 0.22 0.00 0.00  0.85 0.58
101227536  1.11 0.22 53.60 0.63 51.95 0.41 53.64 0.86 51.99 0.59 3.41 0.19 3.41 0.19  2.97 0.59
101231067  0.56 0.15 53.63 0.54 50.91 0.33 52.86 0.70 50.13 0.49 2.77 0.18 2.54 0.18  1.62 0.45
110101506  1.22 0.18 52.30 0.52 50.89 0.43  0.00 0.00  0.00 0.00 2.75 0.24 0.00 0.00  2.14 0.54
110102788  0.63 0.18 54.13 0.55 51.51 0.37 53.54 0.77 50.93 0.57 3.14 0.18 3.21 0.19  0.96 0.51
110105877  0.41 0.14 53.62 0.53 50.59 0.33 52.57 0.71 49.55 0.49 2.58 0.18 2.71 0.19  0.53 0.45
110106893  1.03 0.14 52.45 0.50 50.67 0.34  0.00 0.00  0.00 0.00 2.63 0.19 0.00 0.00  1.88 0.44
110107886  0.45 0.13 53.32 0.50 50.38 0.33 52.20 0.68 49.25 0.51 2.45 0.18 2.60 0.19  0.43 0.45
110117626  0.94 0.24 53.70 0.70 51.72 0.40 53.44 0.89 51.48 0.58 3.26 0.20 3.21 0.23  2.08 0.62
110118857  0.66 0.15 52.71 0.51 50.21 0.34 52.75 0.74 50.24 0.56 2.34 0.19 2.58 0.19 -0.83 0.47
110119931  0.70 0.18 53.49 0.57 51.04 0.35 52.33 0.72 49.88 0.52 2.86 0.19 2.75 0.18  1.74 0.51
110120666  0.84 0.24 54.20 0.68 52.00 0.41 54.24 0.91 52.04 0.61 3.44 0.18 3.57 0.19  0.95 0.64
110123804  0.45 0.17 54.09 0.58 51.13 0.34 53.36 0.77 50.41 0.51 2.91 0.18 2.90 0.19  2.37 0.48
110125894  0.94 0.15 52.20 0.47 50.23 0.38  0.00 0.00  0.00 0.00 2.36 0.20 0.00 0.00  0.27 0.49
110130230  0.94 0.13 52.60 0.49 50.63 0.33  0.00 0.00  0.00 0.00 2.60 0.18 0.00 0.00  1.17 0.45
110201399  1.22 0.22 53.03 0.64 51.62 0.40  0.00 0.00  0.00 0.00 3.20 0.20 0.00 0.00  2.50 0.57
110204179  0.83 0.16 52.90 0.54 50.69 0.34 52.48 0.73 50.28 0.55 2.64 0.18 2.91 0.23  1.02 0.50
110205588  1.10 0.17 52.79 0.56 51.14 0.39  0.00 0.00  0.00 0.00 2.91 0.21 0.00 0.00  1.03 0.51
110213220  0.34 0.14 53.41 0.49 50.26 0.35 52.87 0.67 49.71 0.51 2.37 0.19 2.41 0.18  0.13 0.46
110220761  1.23 0.17 52.61 0.54 51.23 0.39 52.58 0.73 51.19 0.54 2.97 0.21 3.02 0.23  0.75 0.51
110221244  0.75 0.18 53.12 0.56 50.78 0.37  0.00 0.00  0.00 0.00 2.69 0.21 0.00 0.00  0.92 0.51
110226989  0.86 0.18 52.73 0.56 50.61 0.35 52.10 0.69 49.97 0.55 2.59 0.19 2.69 0.23  0.50 0.53
110227229  0.85 0.11 52.43 0.47 50.28 0.31 52.13 0.66 49.98 0.50 2.38 0.18 2.53 0.19  1.11 0.40
110227420  0.87 0.17 52.60 0.53 50.49 0.37 52.03 0.66 49.91 0.53 2.51 0.20 2.55 0.20  1.08 0.53
110228011  0.66 0.14 52.89 0.51 50.38 0.34 52.21 0.66 49.69 0.51 2.44 0.18 2.53 0.19 -0.92 0.46
110301214  0.26 0.12 53.81 0.49 50.50 0.32 53.80 0.68 50.49 0.50 2.52 0.17 2.61 0.18 -1.30 0.43
110302043  0.64 0.12 52.61 0.45 50.05 0.33 52.09 0.64 49.52 0.50 2.25 0.18 2.22 0.18 -0.07 0.44
110304071  0.80 0.12 52.70 0.49 50.46 0.33 52.58 0.73 50.34 0.56 2.50 0.18 2.77 0.19  0.80 0.42
110311812  0.92 0.12 52.18 0.47 50.19 0.34 52.00 0.66 50.01 0.51 2.33 0.18 2.44 0.20  0.53 0.44
110318552  0.62 0.13 53.15 0.50 50.54 0.32 53.03 0.73 50.42 0.54 2.55 0.18 2.73 0.18  0.84 0.44
110319628  0.95 0.12 52.31 0.46 50.37 0.33  0.00 0.00  0.00 0.00 2.44 0.18 0.00 0.00  1.28 0.42
110319815  1.22 0.19 52.87 0.56 51.46 0.43  0.00 0.00  0.00 0.00 3.11 0.22 0.00 0.00  1.81 0.54
110321346  1.23 0.16 52.20 0.52 50.81 0.41  0.00 0.00  0.00 0.00 2.71 0.22 0.00 0.00  0.83 0.50
110322558  0.48 0.16 53.11 0.52 50.24 0.37 52.10 0.70 49.22 0.54 2.36 0.20 2.75 0.23  0.24 0.49
110328520  0.56 0.19 54.10 0.59 51.36 0.37 53.44 0.80 50.71 0.56 3.04 0.20 3.09 0.24  1.39 0.53
110331604  1.28 0.27 53.28 0.70 51.97 0.44 53.52 0.90 52.21 0.68 3.42 0.21 3.32 0.21  3.06 0.70
110407998  0.83 0.20 53.97 0.60 51.75 0.38 53.85 0.80 51.64 0.55 3.28 0.18 3.29 0.18  2.44 0.55
110410133  0.75 0.13 52.95 0.49 50.60 0.32  0.00 0.00  0.00 0.00 2.58 0.18 0.00 0.00  0.70 0.43
110410772  0.99 0.12 52.00 0.46 50.13 0.34 51.96 0.67 50.09 0.54 2.30 0.18 2.57 0.23 -0.48 0.44
110411629  0.63 0.15 52.92 0.51 50.35 0.36 52.44 0.71 49.85 0.55 2.42 0.19 2.78 0.21  0.80 0.48
110412315  0.64 0.14 52.82 0.51 50.26 0.33 51.97 0.66 49.40 0.48 2.38 0.18 2.51 0.20  0.28 0.46
110413938  1.03 0.24 53.09 0.68 51.30 0.43  0.00 0.00  0.00 0.00 3.01 0.24 0.00 0.00  1.70 0.64
110415541  0.80 0.19 53.42 0.58 51.17 0.37 53.21 0.81 50.98 0.60 2.93 0.20 3.03 0.22  0.57 0.52
110421757  0.12 0.14 53.53 0.50 49.95 0.34 52.75 0.74 49.16 0.57 2.19 0.18 2.60 0.19 -0.92 0.46
110428338  0.14 0.12 53.49 0.47 49.96 0.34 52.53 0.66 48.99 0.52 2.19 0.18 2.51 0.18 -1.30 0.45
110428388  0.57 0.15 53.62 0.54 50.91 0.33 53.36 0.71 50.65 0.48 2.78 0.18 2.70 0.18  1.58 0.45
110430375  0.39 0.13 53.21 0.49 50.17 0.33 52.37 0.67 49.32 0.50 2.32 0.18 2.63 0.19  0.58 0.44
110505203  0.89 0.16 52.59 0.52 50.53 0.34 52.66 0.67 50.58 0.53 2.54 0.19 2.65 0.18  0.52 0.49
110509142  0.76 0.15 52.86 0.54 50.53 0.34  0.00 0.00  0.00 0.00 2.54 0.19 0.00 0.00  0.53 0.47
110511616  1.22 0.17 51.98 0.49 50.58 0.41  0.00 0.00  0.00 0.00 2.57 0.22 0.00 0.00  1.56 0.52
110517573  0.61 0.13 53.19 0.50 50.54 0.32 52.64 0.70 49.99 0.51 2.54 0.18 2.71 0.18  1.00 0.44
110520302  1.28 0.19 52.52 0.57 51.22 0.40  0.00 0.00  0.00 0.00 2.96 0.22 0.00 0.00  1.86 0.53
110522296  1.07 0.23 53.08 0.66 51.36 0.41  0.00 0.00  0.00 0.00 3.05 0.22 0.00 0.00  1.84 0.61
110522633  1.27 0.24 53.36 0.68 52.03 0.41 53.53 0.85 52.21 0.55 3.46 0.19 3.44 0.19  2.67 0.63
110523344  0.85 0.18 52.68 0.53 50.55 0.38 52.27 0.66 50.13 0.52 2.55 0.21 2.60 0.18  0.03 0.53
110528624  0.88 0.16 53.04 0.55 50.96 0.36  0.00 0.00  0.00 0.00 2.80 0.20 0.00 0.00  0.43 0.48
110529262  0.48 0.12 53.15 0.50 50.25 0.31 52.71 0.68 49.81 0.50 2.37 0.18 2.63 0.18  0.09 0.41
110529811  0.97 0.15 52.78 0.53 50.88 0.34  0.00 0.00  0.00 0.00 2.76 0.19 0.00 0.00  1.22 0.44
110531448  0.51 0.18 52.83 0.50 50.01 0.41  0.00 0.00  0.00 0.00 2.22 0.22 0.00 0.00 -0.50 0.53
110601681  1.05 0.25 54.05 0.64 52.26 0.47 53.02 0.82 51.25 0.60 3.59 0.22 3.24 0.21  2.98 0.66
110605183  0.48 0.15 53.72 0.55 50.83 0.33 52.91 0.76 50.02 0.54 2.72 0.18 2.91 0.18  1.56 0.45
110609185  1.35 0.15 51.82 0.50 50.67 0.37  0.00 0.00  0.00 0.00 2.63 0.20 0.00 0.00  1.00 0.48
110609425  0.98 0.15 52.63 0.50 50.75 0.37  0.00 0.00  0.00 0.00 2.68 0.20 0.00 0.00  0.93 0.47
110610640  0.60 0.18 53.65 0.53 50.99 0.39 53.12 0.73 50.48 0.56 2.83 0.22 2.71 0.22  1.25 0.54
110613631  1.01 0.21 53.08 0.60 51.23 0.39  0.00 0.00  0.00 0.00 2.97 0.18 0.00 0.00  1.52 0.57
110618366  0.51 0.18 54.39 0.58 51.53 0.36 53.11 0.76 50.26 0.54 3.15 0.18 3.18 0.22  0.13 0.52
110618760  0.77 0.18 53.41 0.58 51.09 0.34  0.00 0.00  0.00 0.00 2.88 0.18 0.00 0.00  2.04 0.52
110622158  0.17 0.12 53.97 0.49 50.47 0.32 53.05 0.70 49.55 0.52 2.51 0.18 2.67 0.18  0.10 0.42
110625579  0.94 0.13 52.64 0.51 50.67 0.33  0.00 0.00  0.00 0.00 2.63 0.18 0.00 0.00  0.61 0.43
110625881  0.24 0.16 54.23 0.54 50.85 0.34 54.03 0.74 50.65 0.53 2.73 0.18 2.80 0.18  0.44 0.47
110626448  0.93 0.12 52.14 0.46 50.17 0.33 52.12 0.64 50.14 0.49 2.32 0.18 2.33 0.18  0.98 0.43
110629174  0.85 0.23 53.33 0.60 51.17 0.45 53.49 0.79 51.33 0.59 2.92 0.23 2.89 0.21 -0.37 0.63
110702187  0.69 0.12 52.78 0.46 50.31 0.32 52.34 0.67 49.87 0.52 2.41 0.17 2.62 0.18 -0.14 0.42
110703557  1.11 0.13 52.09 0.48 50.48 0.34 52.39 0.67 50.78 0.51 2.51 0.18 2.62 0.19 -0.35 0.43
110705364  0.76 0.18 53.61 0.56 51.28 0.35 52.85 0.75 50.53 0.53 3.00 0.18 2.98 0.19  1.01 0.50
110706202  0.99 0.22 53.32 0.63 51.43 0.40  0.00 0.00  0.00 0.00 3.08 0.21 0.00 0.00  0.77 0.61
110706477  0.28 0.16 53.70 0.57 50.43 0.34 52.54 0.77 49.26 0.53 2.48 0.19 2.97 0.21 -0.90 0.47
110706728  0.66 0.16 52.99 0.54 50.45 0.35 52.61 0.73 50.07 0.53 2.48 0.19 2.55 0.20 -0.76 0.47
110706977  0.70 0.13 52.98 0.47 50.54 0.34 52.33 0.62 49.88 0.47 2.54 0.19 2.10 0.18  0.89 0.45
110709463  0.58 0.13 53.15 0.50 50.47 0.33 52.95 0.69 50.27 0.51 2.50 0.18 2.50 0.18 -0.74 0.44
110709642  0.70 0.19 54.08 0.58 51.61 0.37 53.78 0.82 51.33 0.58 3.20 0.18 3.25 0.18  2.04 0.53
110709862  1.01 0.13 51.95 0.46 50.15 0.34  0.00 0.00  0.00 0.00 2.30 0.18 0.00 0.00  1.03 0.44
110710954  0.50 0.12 53.18 0.49 50.31 0.32 52.75 0.71 49.89 0.53 2.41 0.18 2.52 0.18  0.75 0.41
110716018  1.10 0.12 52.06 0.48 50.43 0.33 52.64 0.70 51.01 0.53 2.48 0.18 2.38 0.19  0.82 0.43
110717319  0.45 0.17 54.25 0.56 51.27 0.34 53.15 0.74 50.18 0.50 2.99 0.18 2.94 0.18  2.28 0.49
110720177  0.66 0.18 53.38 0.54 50.82 0.35 52.74 0.72 50.19 0.52 2.72 0.19 2.63 0.19  1.44 0.50
110721200  0.53 0.19 54.37 0.58 51.56 0.37 53.91 0.74 51.11 0.51 3.16 0.18 2.86 0.18  0.79 0.53
110722694  0.77 0.21 54.20 0.59 51.87 0.42 53.18 0.83 50.87 0.64 3.35 0.20 3.02 0.21  2.97 0.58
110725236  1.16 0.18 52.48 0.52 50.92 0.41 52.45 0.73 50.91 0.58 2.78 0.21 2.46 0.21 -0.30 0.53
110726211  0.73 0.14 52.90 0.52 50.52 0.33 52.28 0.70 49.88 0.55 2.53 0.18 2.69 0.19  0.10 0.48
110729142  0.42 0.16 54.21 0.56 51.19 0.34 53.43 0.79 50.42 0.57 2.94 0.18 3.02 0.20  0.95 0.47
110730660  0.66 0.13 52.94 0.47 50.43 0.34  0.00 0.00  0.00 0.00 2.48 0.19 0.00 0.00  0.72 0.44
110731465  0.68 0.17 53.82 0.57 51.31 0.35 53.09 0.70 50.59 0.46 3.02 0.18 2.76 0.18  2.25 0.50
110806934  0.60 0.12 53.00 0.47 50.36 0.32 52.41 0.70 49.77 0.55 2.44 0.18 2.40 0.19  1.17 0.43
110809461  0.81 0.19 53.17 0.56 50.92 0.38 52.88 0.76 50.65 0.57 2.78 0.19 3.00 0.19  0.17 0.54
110812899  0.79 0.17 52.53 0.54 50.26 0.38 52.43 0.74 50.16 0.57 2.38 0.21 2.88 0.22  0.64 0.51
110813237  0.32 0.17 53.30 0.52 50.10 0.38 52.93 0.70 49.72 0.54 2.28 0.21 2.50 0.22 -0.25 0.50
110817191  0.44 0.15 53.81 0.55 50.83 0.33 53.34 0.74 50.37 0.51 2.72 0.18 2.85 0.18  0.48 0.46
110818860  1.06 0.18 53.12 0.54 51.39 0.39  0.00 0.00  0.00 0.00 3.06 0.20 0.00 0.00  1.11 0.51
110819665  0.96 0.13 52.46 0.49 50.50 0.33 52.93 0.71 50.99 0.54 2.52 0.18 2.80 0.19  0.79 0.43
110820476  1.11 0.14 51.93 0.47 50.32 0.35 51.98 0.67 50.36 0.52 2.41 0.19 2.53 0.20  1.23 0.45
110824009  1.16 0.24 53.97 0.58 52.40 0.47 54.41 0.83 52.85 0.65 3.68 0.20 3.72 0.18  3.73 0.65
110825102  0.47 0.15 54.01 0.56 51.09 0.34 54.03 0.80 51.11 0.57 2.88 0.18 3.19 0.18  0.40 0.46
110825265  1.05 0.15 52.37 0.50 50.63 0.37 51.69 0.66 49.94 0.50 2.60 0.20 2.49 0.19  1.35 0.47
110828575  1.07 0.23 53.43 0.68 51.70 0.41  0.00 0.00  0.00 0.00 3.26 0.20 0.00 0.00  2.14 0.62
110903009  0.01 0.14 53.33 0.46 49.53 0.36 52.86 0.63 49.04 0.50 1.93 0.18 1.93 0.18 -1.50 0.48
110903111  0.65 0.17 53.85 0.57 51.29 0.34 53.43 0.82 50.87 0.58 3.00 0.18 3.42 0.20  1.13 0.49
110904124  0.21 0.15 53.60 0.52 50.18 0.34 52.47 0.66 49.05 0.47 2.33 0.18 2.58 0.19  0.88 0.46
110904163  0.60 0.14 52.81 0.52 50.19 0.34 52.12 0.69 49.50 0.49 2.33 0.18 2.59 0.20  1.06 0.47
110906302  0.85 0.18 53.18 0.56 51.03 0.38 52.77 0.75 50.61 0.57 2.84 0.21 3.03 0.21  1.25 0.53
110909116  0.96 0.20 53.29 0.59 51.35 0.39 53.48 0.72 51.53 0.54 3.04 0.20 3.37 0.24  2.94 0.58
110919634  0.51 0.15 53.85 0.54 51.01 0.34 53.30 0.74 50.46 0.53 2.83 0.18 2.78 0.19  0.85 0.47
110920338  1.15 0.18 52.82 0.58 51.28 0.38 53.20 0.92 51.66 0.71 2.99 0.20 3.00 0.21  1.62 0.50
110920546  0.24 0.17 54.51 0.59 51.13 0.34 53.74 0.85 50.37 0.59 2.91 0.18 3.10 0.19  1.55 0.48
110921444  0.81 0.22 53.29 0.66 51.06 0.38  0.00 0.00  0.00 0.00 2.86 0.21 0.00 0.00  0.25 0.64
110921577  0.81 0.13 52.75 0.48 50.54 0.33 52.21 0.70 50.00 0.53 2.55 0.18 2.79 0.24  0.00 0.44
110921912  0.67 0.20 54.16 0.60 51.62 0.36 54.06 0.80 51.53 0.54 3.21 0.18 3.17 0.18  1.66 0.54
110923835  0.96 0.14 52.72 0.51 50.79 0.34 52.80 0.83 50.88 0.65 2.70 0.18 2.81 0.21  0.94 0.45
110926107  0.32 0.15 53.50 0.53 50.31 0.34 52.35 0.68 49.15 0.48 2.41 0.19 2.60 0.18 -0.74 0.45
110928180  0.47 0.17 53.71 0.54 50.78 0.36 52.75 0.74 49.82 0.54 2.69 0.19 2.94 0.20  0.60 0.49
110929187  0.88 0.18 52.99 0.59 50.92 0.37 52.80 0.77 50.72 0.55 2.77 0.20 2.90 0.18  1.04 0.52
110930564  0.90 0.13 52.68 0.51 50.65 0.33  0.00 0.00  0.00 0.00 2.61 0.18 0.00 0.00  0.42 0.43
111003465  0.48 0.15 53.82 0.55 50.94 0.33 53.49 0.76 50.61 0.54 2.79 0.18 2.87 0.18  1.38 0.45
111005398  0.73 0.19 53.03 0.58 50.63 0.40  0.00 0.00  0.00 0.00 2.60 0.22 0.00 0.00 -0.01 0.55
111008992  0.91 0.12 52.55 0.48 50.52 0.32  0.00 0.00  0.00 0.00 2.53 0.18 0.00 0.00  0.93 0.42
111009282  0.44 0.13 53.55 0.51 50.59 0.32 53.00 0.69 50.05 0.49 2.58 0.18 2.60 0.18  0.75 0.44
111010237  1.04 0.19 53.22 0.58 51.43 0.39  0.00 0.00  0.00 0.00 3.09 0.20 0.00 0.00  0.83 0.52
111010709  0.76 0.14 53.33 0.50 51.00 0.34 52.00 0.62 49.66 0.44 2.83 0.18 2.18 0.18  1.42 0.45
111010899  1.29 0.16 52.01 0.50 50.72 0.37  0.00 0.00  0.00 0.00 2.66 0.19 0.00 0.00  1.01 0.48
111012456  0.33 0.14 53.75 0.52 50.58 0.32 53.38 0.72 50.21 0.51 2.57 0.18 2.68 0.19  1.05 0.44
111012811  0.71 0.16 53.11 0.55 50.68 0.34 53.24 0.72 50.80 0.51 2.63 0.19 2.69 0.18  0.42 0.49
111015427  0.58 0.16 53.65 0.55 50.96 0.34 52.97 0.76 50.28 0.55 2.81 0.19 3.01 0.19  1.29 0.46
111017657  0.85 0.21 53.91 0.62 51.73 0.38 53.67 0.79 51.50 0.53 3.27 0.18 3.11 0.18  1.29 0.56
111018595  1.05 0.13 52.20 0.49 50.46 0.34  0.00 0.00  0.00 0.00 2.50 0.19 0.00 0.00 -0.71 0.44
111018785  0.81 0.21 52.64 0.58 50.42 0.42  0.00 0.00  0.00 0.00 2.47 0.22 0.00 0.00  0.72 0.61
111024722  0.24 0.12 53.65 0.50 50.28 0.30 52.79 0.71 49.43 0.50 2.39 0.18 2.85 0.18 -0.32 0.41
111025078  1.11 0.16 52.65 0.54 51.02 0.36  0.00 0.00  0.00 0.00 2.83 0.20 0.00 0.00  0.73 0.49
111103441  0.55 0.17 53.25 0.56 50.52 0.35 52.65 0.73 49.93 0.52 2.53 0.20 2.80 0.19 -0.67 0.50
111105457  0.87 0.20 52.73 0.56 50.61 0.38  0.00 0.00  0.00 0.00 2.59 0.21 0.00 0.00  0.59 0.58
111107076  0.84 0.17 53.14 0.54 50.96 0.36 52.50 0.75 50.34 0.55 2.81 0.18 2.90 0.19  1.75 0.49
111109873  0.79 0.16 53.01 0.54 50.76 0.34  0.00 0.00  0.00 0.00 2.68 0.19 0.00 0.00  0.94 0.47
111113410  0.70 0.12 52.62 0.47 50.18 0.33 52.29 0.65 49.85 0.50 2.33 0.18 2.34 0.18  0.39 0.42
111117526  1.28 0.19 52.70 0.59 51.40 0.41  0.00 0.00  0.00 0.00 3.07 0.21 0.00 0.00  1.51 0.53
111120556  0.44 0.13 53.10 0.47 50.14 0.34 52.20 0.66 49.23 0.51 2.30 0.18 2.58 0.18 -0.98 0.44
111124308  1.40 0.18 52.15 0.54 51.11 0.40  0.00 0.00  0.00 0.00 2.89 0.21 0.00 0.00  1.62 0.51
111127810  0.27 0.13 53.22 0.48 49.93 0.34 52.88 0.67 49.60 0.51 2.18 0.18 2.41 0.18  0.13 0.44
111203054  0.34 0.17 53.34 0.53 50.17 0.37 52.53 0.70 49.37 0.52 2.32 0.22 2.71 0.18  0.50 0.50
111208353  0.51 0.16 53.13 0.54 50.33 0.36 52.09 0.72 49.29 0.51 2.42 0.19 2.76 0.23  0.05 0.48
111216389  0.33 0.14 54.11 0.54 50.91 0.33 53.00 0.74 49.81 0.53 2.77 0.18 3.02 0.20  1.03 0.45
111220486  0.54 0.17 54.17 0.56 51.38 0.35 53.83 0.77 51.05 0.55 3.05 0.18 3.19 0.18  0.19 0.49
111221739  1.36 0.24 53.44 0.60 52.27 0.45 54.03 0.80 52.87 0.59 3.61 0.20 3.68 0.18  2.84 0.63
111226795  0.50 0.14 53.38 0.53 50.55 0.33 52.29 0.72 49.46 0.51 2.56 0.18 2.77 0.21  0.70 0.45
111228453  0.48 0.13 52.57 0.45 49.70 0.35 52.62 0.62 49.74 0.51 2.04 0.17 2.12 0.18 -0.46 0.46
111228657 -0.04 0.08 53.43 0.45 49.54 0.30 52.90 0.67 49.02 0.52 1.94 0.18 2.49 0.18 -1.05 0.38
111230819  1.01 0.14 52.61 0.53 50.79 0.33 52.65 0.75 50.83 0.55 2.70 0.18 2.93 0.20  1.57 0.45
120102095  0.70 0.17 53.64 0.55 51.19 0.35 53.55 0.75 51.10 0.53 2.94 0.18 2.94 0.19 -0.01 0.49
120102416  1.20 0.19 52.79 0.53 51.34 0.44  0.00 0.00  0.00 0.00 3.04 0.24 0.00 0.00  0.98 0.56
120105584  0.48 0.15 52.73 0.49 49.86 0.37 51.92 0.64 49.05 0.50 2.13 0.19 2.36 0.19 -0.20 0.49
120107384  0.80 0.17 53.24 0.56 50.98 0.35 52.95 0.74 50.68 0.54 2.81 0.19 2.64 0.19  1.64 0.49
120111051  1.05 0.13 52.33 0.48 50.58 0.33  0.00 0.00  0.00 0.00 2.57 0.18 0.00 0.00 -0.20 0.44
120118709  0.54 0.14 52.63 0.49 49.88 0.35 51.89 0.64 49.13 0.49 2.14 0.18 2.33 0.19 -0.17 0.46
120118898  1.04 0.13 52.24 0.48 50.49 0.34 52.87 0.71 51.12 0.54 2.52 0.18 2.48 0.20  0.91 0.44
120119170  0.40 0.14 53.95 0.53 50.91 0.32 53.44 0.74 50.40 0.53 2.77 0.18 2.95 0.18  1.05 0.45
120119229  1.02 0.24 54.05 0.64 52.21 0.44 53.70 0.84 51.87 0.61 3.56 0.19 3.60 0.19  1.75 0.65
120119354  1.02 0.14 52.64 0.51 50.82 0.33 52.63 0.75 50.83 0.55 2.72 0.18 3.01 0.20  1.06 0.45
120120432  1.17 0.17 52.54 0.59 51.03 0.35  0.00 0.00  0.00 0.00 2.84 0.18 0.00 0.00  2.30 0.48
120121101  0.88 0.16 52.51 0.55 50.41 0.34  0.00 0.00  0.00 0.00 2.46 0.19 0.00 0.00  0.83 0.52
120121251  0.57 0.16 53.68 0.54 50.97 0.34 53.09 0.78 50.39 0.58 2.81 0.18 2.94 0.22  1.59 0.47
120122300  0.84 0.17 52.94 0.56 50.79 0.34 52.02 0.67 49.85 0.47 2.70 0.19 2.53 0.19  1.26 0.49
120129580  0.47 0.17 54.19 0.57 51.26 0.34 54.45 0.76 51.53 0.51 2.99 0.17 2.99 0.17  1.49 0.49
120130699  0.37 0.14 53.12 0.51 50.04 0.34 52.43 0.66 49.35 0.48 2.24 0.18 2.50 0.18  0.35 0.44
120130906  1.34 0.16 51.97 0.52 50.82 0.37  0.00 0.00  0.00 0.00 2.71 0.20 0.00 0.00  1.01 0.47
120130938  0.76 0.14 53.14 0.51 50.82 0.33 52.71 0.74 50.41 0.55 2.72 0.17 2.65 0.19  1.42 0.44
120203812  1.24 0.19 52.33 0.52 50.93 0.44  0.00 0.00  0.00 0.00 2.79 0.23 0.00 0.00  1.20 0.56
120204054  0.23 0.14 54.24 0.52 50.85 0.33 53.43 0.71 50.04 0.51 2.73 0.18 2.75 0.18  1.16 0.44
120206949  0.74 0.17 53.33 0.58 50.97 0.34 53.43 0.75 51.06 0.51 2.81 0.18 2.92 0.19  0.75 0.48
120213606  0.78 0.15 52.77 0.52 50.48 0.34 52.38 0.66 50.09 0.49 2.51 0.18 2.52 0.18  0.45 0.48
120217808  0.94 0.13 52.30 0.47 50.35 0.34 52.85 0.70 50.89 0.55 2.43 0.18 2.47 0.19  1.13 0.44
120217904  0.79 0.16 53.26 0.56 51.00 0.35 53.58 0.75 51.32 0.52 2.82 0.19 2.88 0.18  1.23 0.49
120218276  0.50 0.16 53.63 0.55 50.78 0.34 52.20 0.72 49.35 0.52 2.69 0.19 2.83 0.24  1.01 0.47
120220210  1.18 0.14 52.06 0.48 50.58 0.35  0.00 0.00  0.00 0.00 2.57 0.19 0.00 0.00  1.28 0.45
120222119  0.92 0.21 52.67 0.58 50.64 0.38  0.00 0.00  0.00 0.00 2.61 0.21 0.00 0.00  0.62 0.61
120223933  0.90 0.18 52.92 0.59 50.88 0.35  0.00 0.00  0.00 0.00 2.75 0.19 0.00 0.00  1.18 0.51
120224282  0.39 0.17 53.59 0.53 50.53 0.40 52.33 0.67 49.27 0.52 2.53 0.22 2.55 0.20  0.47 0.53
120224898  1.16 0.21 53.28 0.60 51.74 0.40  0.00 0.00  0.00 0.00 3.27 0.20 0.00 0.00  2.80 0.56
120226447  1.00 0.20 53.48 0.62 51.61 0.38 53.50 0.83 51.64 0.56 3.20 0.18 3.38 0.19  0.86 0.54
120226871  0.30 0.17 54.40 0.56 51.14 0.33 53.21 0.77 49.96 0.53 2.91 0.18 3.09 0.18  1.70 0.48
120227391  1.33 0.24 53.64 0.57 52.41 0.49  0.00 0.00  0.00 0.00 3.70 0.22 0.00 0.00  3.55 0.64
120227725  0.43 0.13 53.63 0.52 50.65 0.33 53.28 0.71 50.30 0.51 2.62 0.18 2.59 0.19 -0.21 0.43
120304061  0.20 0.15 52.92 0.46 49.49 0.37 52.67 0.62 49.23 0.50 1.90 0.18 2.03 0.18  0.40 0.50
120304248  1.05 0.26 54.20 0.67 52.42 0.44 54.32 0.87 52.54 0.60 3.69 0.18 3.70 0.18  3.14 0.69
120308588  0.50 0.16 53.40 0.54 50.57 0.36 53.58 0.76 50.74 0.55 2.56 0.20 3.15 0.20  0.49 0.48
120312671  1.17 0.13 51.87 0.48 50.39 0.35  0.00 0.00  0.00 0.00 2.45 0.19 0.00 0.00  1.02 0.45
120316008  0.80 0.22 54.09 0.63 51.83 0.38 53.33 0.83 51.07 0.55 3.33 0.18 3.24 0.19  2.98 0.58
120323162  0.78 0.19 53.01 0.56 50.73 0.39 53.22 0.74 50.94 0.55 2.66 0.21 2.68 0.20  1.35 0.53
120326056  0.44 0.14 52.86 0.49 49.90 0.35 52.36 0.65 49.39 0.49 2.16 0.18 2.40 0.18 -0.30 0.47
120328268  0.10 0.15 54.48 0.55 50.83 0.33 54.03 0.76 50.39 0.52 2.73 0.18 2.80 0.18  0.34 0.45
120402669  0.42 0.13 52.73 0.46 49.75 0.35 52.57 0.63 49.59 0.49 2.06 0.18 2.20 0.18 -0.86 0.45
120411925  1.33 0.22 53.03 0.62 51.84 0.45  0.00 0.00  0.00 0.00 3.34 0.23 0.00 0.00  2.00 0.60
120412055  1.25 0.14 52.00 0.51 50.67 0.35  0.00 0.00  0.00 0.00 2.62 0.19 0.00 0.00  1.46 0.45
120412920  0.41 0.13 53.29 0.50 50.29 0.33 52.41 0.65 49.40 0.47 2.40 0.18 2.24 0.18  0.24 0.44
120415958  0.83 0.12 52.38 0.45 50.21 0.33  0.00 0.00  0.00 0.00 2.35 0.18 0.00 0.00  0.60 0.43
120420249  0.55 0.16 52.89 0.52 50.16 0.36 52.08 0.64 49.34 0.48 2.31 0.20 2.34 0.19 -0.11 0.49
120420858  0.39 0.20 54.29 0.56 51.21 0.40 53.90 0.78 50.82 0.58 2.95 0.22 4.40 0.22  0.59 0.56
120426090  0.47 0.13 53.54 0.51 50.63 0.31 53.64 0.68 50.73 0.48 2.61 0.18 2.65 0.18  0.70 0.42
120426585  0.68 0.15 53.02 0.52 50.51 0.33  0.00 0.00  0.00 0.00 2.53 0.18 0.00 0.00  0.33 0.46
120427054  0.72 0.14 53.13 0.52 50.73 0.32 53.04 0.70 50.64 0.49 2.67 0.18 2.60 0.18  0.77 0.43
120504468  0.67 0.15 52.76 0.51 50.26 0.34  0.00 0.00  0.00 0.00 2.38 0.18 0.00 0.00 -0.06 0.49
120504945  1.38 0.21 52.61 0.63 51.51 0.40 52.82 0.83 51.72 0.56 3.13 0.20 3.20 0.22  2.31 0.56
120506128  1.37 0.15 51.75 0.50 50.65 0.37  0.00 0.00  0.00 0.00 2.61 0.20 0.00 0.00  0.83 0.47
120510900  0.61 0.15 53.27 0.53 50.64 0.35  0.00 0.00  0.00 0.00 2.60 0.19 0.00 0.00  0.93 0.47
120511638  0.91 0.24 54.11 0.64 52.07 0.45 53.58 0.93 51.56 0.67 3.48 0.21 3.26 0.20  1.56 0.64
120512112  0.90 0.21 53.78 0.61 51.69 0.38 53.28 0.78 51.20 0.57 3.25 0.18 3.29 0.19  1.62 0.57
120520949  1.26 0.14 51.90 0.49 50.58 0.34 52.16 0.70 50.83 0.53 2.57 0.19 2.75 0.23  1.13 0.45
120521380  1.12 0.16 52.54 0.55 50.93 0.34  0.00 0.00  0.00 0.00 2.79 0.18 0.00 0.00  0.72 0.45
120522361  0.23 0.15 53.43 0.52 50.07 0.35 52.83 0.68 49.45 0.49 2.26 0.19 2.39 0.19 -1.12 0.46
120526303  0.51 0.22 54.82 0.61 51.95 0.40 53.46 0.74 50.60 0.50 3.41 0.17 3.25 0.19  2.31 0.60
120528442  1.14 0.18 53.06 0.53 51.47 0.40 52.51 0.69 50.92 0.52 3.11 0.21 2.78 0.20  1.99 0.54
120530121  0.83 0.15 53.15 0.54 50.95 0.34 52.77 0.74 50.57 0.53 2.80 0.18 2.55 0.22  0.27 0.45
120531393  1.27 0.16 52.22 0.53 50.91 0.36  0.00 0.00  0.00 0.00 2.77 0.19 0.00 0.00  0.85 0.46
120604220  0.97 0.16 52.29 0.54 50.38 0.35 52.14 0.67 50.21 0.54 2.45 0.19 2.60 0.21  0.18 0.52
120605453  1.20 0.19 52.93 0.53 51.47 0.44 53.31 0.78 51.85 0.63 3.11 0.23 3.09 0.21  2.17 0.55
120608777  0.63 0.16 52.87 0.51 50.27 0.38 52.20 0.69 49.60 0.55 2.38 0.20 2.67 0.22  0.12 0.50
120611108  0.66 0.12 52.72 0.46 50.21 0.33 52.42 0.71 49.89 0.57 2.34 0.18 2.79 0.20  0.35 0.43
120612680  1.18 0.15 52.10 0.50 50.63 0.35  0.00 0.00  0.00 0.00 2.60 0.20 0.00 0.00  1.06 0.46
120618128  0.77 0.14 52.93 0.51 50.63 0.32 52.39 0.68 50.09 0.48 2.60 0.18 2.64 0.18  0.52 0.43
120618919  0.73 0.19 53.07 0.53 50.68 0.40 52.42 0.71 50.02 0.55 2.63 0.22 2.82 0.22  0.90 0.54
120624933  0.34 0.21 55.00 0.61 51.81 0.37 53.94 0.81 50.76 0.54 3.32 0.18 3.34 0.18  0.98 0.56
120625119  0.64 0.15 53.46 0.55 50.90 0.34 53.47 0.74 50.91 0.51 2.77 0.18 2.75 0.19  1.67 0.46
120702891  1.26 0.15 52.11 0.53 50.79 0.35  0.00 0.00  0.00 0.00 2.70 0.19 0.00 0.00  1.08 0.46
120703417  0.37 0.13 53.38 0.50 50.29 0.34 52.65 0.71 49.56 0.54 2.39 0.18 2.78 0.19  0.24 0.44
120703726  0.95 0.17 53.28 0.56 51.32 0.35 53.55 0.79 51.59 0.56 3.02 0.18 3.13 0.18  1.91 0.48
120707800  0.14 0.15 54.39 0.52 50.80 0.34 53.72 0.71 50.14 0.52 2.70 0.18 2.79 0.18  0.69 0.47
120709883  0.95 0.19 53.60 0.57 51.62 0.37 52.74 0.70 50.77 0.48 3.20 0.18 2.73 0.18  1.45 0.53
120710100  0.71 0.12 52.72 0.47 50.32 0.33  0.00 0.00  0.00 0.00 2.41 0.18 0.00 0.00 -0.60 0.43
120711115  0.54 0.24 55.13 0.62 52.32 0.43 54.38 0.82 51.59 0.59 3.63 0.18 3.64 0.18  2.79 0.63

